Sensing-Constrained LQG Control

Linear-Quadratic-Gaussian (LQG) control is concerned with the design of an optimal controller and estimator for linear Gaussian systems with imperfect state information. Standard LQG assumes the set of sensor measurements, to be fed to the estimator, to be given. However, in many problems, arising in networked systems and robotics, one may not be able to use all the available sensors, due to power or payload constraints, or may be interested in using the smallest subset of sensors that guarantees the attainment of a desired control goal. In this paper, we introduce the sensing-constrained LQG control problem, in which one has to jointly design sensing, estimation, and control, under given constraints on the resources spent for sensing. We focus on the realistic case in which the sensing strategy has to be selected among a finite set of possible sensing modalities. While the computation of the optimal sensing strategy is intractable, we present the first scalable algorithm that computes a near-optimal sensing strategy with provable sub-optimality guarantees. To this end, we show that a separation principle holds, which allows the design of sensing, estimation, and control policies in isolation. We conclude the paper by discussing two applications of sensing-constrained LQG control, namely, sensing-constrained formation control and resource-constrained robot navigation.

==> code/LAUNCHER_flyingRobot.m <==
function [] = LAUNCHER_flyingRobot()

% number of Monte Carlo runs
nrRuns = 100;
problemName = 'flyingRobot';
conditionNames = {'maxNrUsedSensors','horizon'};
for condNameId = 1:length(conditionNames)
    
    options = setDefaultOptions_formation();
    
    % conditions to test in Monte Carlo runs
    conditionName = conditionNames{condNameId};
    
    switch conditionName
        case 'maxNrUsedSensors';
            conditions = [4 6 8 10 12];
        case 'horizon'
            conditions = [10 20 30 40 50];
        otherwise
            error('wrong condition name')
    end
    
    % run Monte Carlo analysis
    for hetCost = [1]
        mat_lqgCostInitial.random = [];  mat_lqgCostInitial.optimal = [];
        mat_lqgCostInitial.logdet = []; mat_lqgCostInitial.conlqg = [];
        mat_lqgCostInitial.allSensors = [];
        for cond = 1:length(conditions)
            options = setfield(options, 'heterogeneousCost', hetCost);
            options = setfield(options, conditionName, conditions(cond));
            if strcmp(conditionName,'horizon')
                options = setfield(options, 'maxTime', options.horizon);
            end
            for run = 1:nrRuns
                [~,lqgCostInitial_run] = main_flyingRobot(options);
                mat_lqgCostInitial.random(run,cond) = lqgCostInitial_run.random;
                mat_lqgCostInitial.optimal(run,cond) = lqgCostInitial_run.optimal;
                mat_lqgCostInitial.logdet(run,cond) = lqgCostInitial_run.logdet;
                mat_lqgCostInitial.conlqg(run,cond) = lqgCostInitial_run.conlqg;
                mat_lqgCostInitial.allSensors(run,cond) = lqgCostInitial_run.allSensors;
                disp(horzcat(conditionName,'-cond',num2str(conditions(cond)),'-het',num2str(hetCost)))
                % pause
                clc; close all;
            end
        end
        PLOT_AND_SAVE_FORMATION
        % PLOT_AND_SAVE_FLYING_ROBOT
    end
end
disp('done!')
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function options = setDefaultOptions_formation()
    % settings of the run
    options.horizon = 20; % horizon lqg
    options.maxTime = 20; % time simulation
    options.heterogeneousCost = 1; % decides structure of LQG weight matrix
    options.mpcSelectionMode = 0; % select sensor at each time step in MPC fashion
    options.nrRobots = 1;
    options.maxNrUsedSensors = 3;
    % fixed settings
    options.sizeScenario = 100; % meters (to sample initial positionss)
    options.maxSpeed = 1; % componentwise, in meters/s (to sample initial velocity)
    options.formation = 'rendezvouz'; % 'rendezvouz','staticCircle', 'movingCircle'
    options.randomizationMode = 'gpsAndRandom'; % 'random','firstk','gpsAndRandom'
end



==> code/LAUNCHER_formationControl.m <==
function [] = LAUNCHER_formationControl()

% number of Monte Carlo runs
nrRuns = 100;
problemName = 'formationControl';
conditionNames = {'nrRobots','maxNrUsedSensors','horizon'};
for condNameId = 1:length(conditionNames)
    
    options = setDefaultOptions_formation();
    
    % conditions to test in Monte Carlo runs
    conditionName = conditionNames{condNameId};
    
    switch conditionName
        case 'nrRobots'
            conditions = [3 5 7 9 11];
        case 'maxNrUsedSensors';
            conditions = [4 5 6 7 8 9 10];
        case 'horizon'
            conditions = [10 15 20 25 30];
        otherwise
            error('wrong condition name')
    end
    
    % sanity checks
    if strcmp(conditionName,'nrRobots')
        check_maxNrUsedSensors_formation(options.maxNrUsedSensors,conditions);
    end
    if strcmp(conditionName,'maxNrUsedSensors')
        check_maxNrUsedSensors_formation(conditions,options.nrRobots);
    end
    % run Monte Carlo analysis
    for hetCost = [0 1]
        mat_lqgCostInitial.random = [];  mat_lqgCostInitial.optimal = [];
        mat_lqgCostInitial.logdet = []; mat_lqgCostInitial.conlqg = [];
        mat_lqgCostInitial.allSensors = [];
        for cond = 1:length(conditions)
            options = setfield(options, 'heterogeneousCost', hetCost);
            options = setfield(options, conditionName, conditions(cond));
            if strcmp(conditionName,'nrRobots')
                options = setfield(options, 'maxNrUsedSensors', round(1.5*options.nrRobots));
            end
            if strcmp(conditionName,'horizon')
                options = setfield(options, 'maxTime', options.horizon);
            end
            for run = 1:nrRuns
                [~,lqgCostInitial_run] = main_formationControl(options);
                mat_lqgCostInitial.random(run,cond) = lqgCostInitial_run.random;
                mat_lqgCostInitial.optimal(run,cond) = lqgCostInitial_run.optimal;
                mat_lqgCostInitial.logdet(run,cond) = lqgCostInitial_run.logdet;
                mat_lqgCostInitial.conlqg(run,cond) = lqgCostInitial_run.conlqg;
                mat_lqgCostInitial.allSensors(run,cond) = lqgCostInitial_run.allSensors;
                disp(horzcat(conditionName,'-cond',num2str(conditions(cond)),'-het',num2str(hetCost)))
                % pause
                clc; close all;
            end
        end
        PLOT_AND_SAVE_FORMATION
    end
end
disp('done!')
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function options = setDefaultOptions_formation()
    % settings of the run
    options.horizon = 20; % horizon lqg
    options.maxTime = 20; % time simulation
    options.heterogeneousCost = 1; % decides structure of LQG weight matrix
    options.mpcSelectionMode = 0; % select sensor at each time step in MPC fashion
    options.nrRobots = 4;
    options.maxNrUsedSensors = 6;
    % fixed settings
    options.sizeScenario = 5; % meters (to sample initial positionss)
    options.maxSpeed = 1; % componentwise, in meters/s (to sample initial velocity)
    options.formation = 'staticCircle'; % 'rendezvouz','staticCircle', 'movingCircle'
    options.randomizationMode = 'gpsAndRandom'; % 'random','firstk','gpsAndRandom'
    options.doRandomizeInitCov = 1;
end



==> code/TECHNIQUES_NAMES_AND_MARKERS.m <==
techniquesNames = {'random*','optimal','logdet','s-LQG','allSensors'};
techniquesMarkers = {'-sk','-*g','-^r','--ob',':dc'};

==> code/lib/PLOT_AND_SAVE_FLYING_ROBOT.m <==
% plot!
f = figure; hold on;
logplot = 0
techniquesNames = {'gps','optimal','logdet','s-lqg'};
xplot = [1:options.horizon];
dim = 18;
marg = 0.1;
ylabel('LQG cost', 'FontSize', dim)
xlabel('time', 'FontSize', dim)
if logplot
    semilogy(log10(mean(mat_costOverHorizon.random)),'-sk','linewidth',2)
    semilogy(log10(mean(mat_costOverHorizon.optimal)),'-*g','linewidth',2)
    semilogy(log10(mean(mat_costOverHorizon.logdet)),'-^r','linewidth',2)
    semilogy(log10(mean(mat_costOverHorizon.conlqg)),'--ob','linewidth',2)
else
    plot(mean(mat_costOverHorizon.random),'-sk','linewidth',2)
    plot(mean(mat_costOverHorizon.optimal),'-*g','linewidth',2)
    plot(mean(mat_costOverHorizon.logdet),'-^r','linewidth',2)
    plot(mean(mat_costOverHorizon.conlqg),'--ob','linewidth',2)
end
le = legend(techniquesNames, 'location','best'); % , 'location','best' northeast
set(le,'Interpreter','Latex');
set(le,'FontSize',dim);
set(gca,'FontSize',dim); 
%set(gca,'XTick',xplot)
%set(gca,'XTickLabelRotation',45);
xlim([xplot(1)-marg xplot(end)+marg]);
%ylim([-5 105])
box off

fileSuffix = horzcat('horizon','-T',num2str(options.horizon),...
    '-maxT',num2str(options.maxTime),'-maxT',num2str(options.maxTime),...
    '-het',num2str(options.heterogeneousCost),'-mpc',num2str(options.mpcSelectionMode),...
    '-n',num2str(options.nrRobots),'-k',num2str(options.maxNrUsedSensors));

figureName = horzcat('figure-flyingRobot-',fileSuffix);
saveas(f,figureName,'epsc');

% close all
% filename = horzcat('results-formationControl-',fileSuffix);
% save(filename) 

==> code/lib/PLOT_AND_SAVE_FORMATION.m <==
% plot!
f = figure; hold on;
logplot = 0;
TECHNIQUES_NAMES_AND_MARKERS
xplot = [1:length(conditions)];
dim = 20;
linew = 3;
marg = 0.1;
ylabel('LQG cost', 'FontSize', dim)
xlabel(conditionName, 'FontSize', dim)
if logplot
    semilogy(log10(mean(mat_lqgCostInitial.random)),techniquesMarkers{1},'linewidth',linew)
    semilogy(log10(mean(mat_lqgCostInitial.optimal)),techniquesMarkers{2},'linewidth',linew)
    semilogy(log10(mean(mat_lqgCostInitial.logdet)),techniquesMarkers{3},'linewidth',linew)
    semilogy(log10(mean(mat_lqgCostInitial.conlqg)),techniquesMarkers{4},'linewidth',linew)
    semilogy(log10(mean(mat_lqgCostInitial.allSensors)),techniquesMarkers{5},'linewidth',linew)
else
    plot(mean(mat_lqgCostInitial.random),techniquesMarkers{1},'linewidth',linew)
    plot(mean(mat_lqgCostInitial.optimal),techniquesMarkers{2},'linewidth',linew)
    plot(mean(mat_lqgCostInitial.logdet),techniquesMarkers{3},'linewidth',linew)
    plot(mean(mat_lqgCostInitial.conlqg),techniquesMarkers{4},'linewidth',linew)
    plot(mean(mat_lqgCostInitial.allSensors),techniquesMarkers{5},'linewidth',linew)
end
le = legend(techniquesNames, 'location','best'); % , 'location','best' northeast
set(le,'Interpreter','Latex');
set(le,'FontSize',dim);
set(gca,'FontSize',dim); 
xlim([xplot(1)-marg xplot(end)+marg]);
set(gca,'XTick',xplot)
%set(gca,'XTickLabelRotation',45);
conditionsStr = {};
for(i=1:length(conditions)) conditionsStr{i} = num2str(conditions(i)); end
set(gca, 'XTickLabel', conditionsStr);
%ylim([-5 105])
box off

fileSuffix = horzcat(conditionName,'-T',num2str(options.horizon),...
    '-maxT',num2str(options.maxTime),'-maxT',num2str(options.maxTime),...
    '-het',num2str(options.heterogeneousCost),'-mpc',num2str(options.mpcSelectionMode),...
    '-n',num2str(options.nrRobots),'-k',num2str(options.maxNrUsedSensors));

figureName = horzcat('figure-',problemName,'-',fileSuffix);
saveas(f,figureName,'epsc');

close all
filename = horzcat('results-',problemName,'-',fileSuffix);
save(filename) 

==> code/lib/blockToMatIndices.m <==
function matrixIndices = blockToMatIndices(blockIndex, blockSize)
% We have a matrix with 2x2 blocks. We say that we want to access block
% i and the function returns (2*i-1:2*i), i.e., the entries that belong to
% the block

numBlocks = length(blockIndex);
matrixIndices = zeros(numBlocks*blockSize,1);

for i=1:numBlocks
  matrixIndices(blockSize*i-(blockSize-1) : blockSize*i) = [blockSize*blockIndex(i)-(blockSize-1) : blockSize*blockIndex(i)];
end

==> code/lib/c130_v1/c130.m <==
function [h] = c130(varargin) 
%C130 draws a simple 3D airplane loosely modelled after a Lockheed C-130.
% 
%% c130 Syntax 
% 
%  c130 
%  c130(x,y,z)
%  c130(...,'roll',RollDegrees)
%  c130(...,'pitch',PitchDegrees)
%  c130(...,'yaw',YawDegrees)
%  c130(...,'color',AirplaneColor)
%  c130(...,'fuselage',FuseLageColor)
%  c130(...,'wing',WingColor)
%  c130(...,'tailwing',TailwingColor)
%  c130(...,'fin',FinColor)
%  c130(...,'prop',PropellerColor)
%  c130(...,'scale',SizeScaleFactor)
%  c130(...,'z',ZScaleFactor)
%  c130(...,'linestyle','LineStyle')
%  c130(...,'linecolor',LineColor)
%  h = c130(...)
% 
%% c130 Description
%
% c130 draws a 3D airplane.
% 
% c130(x,y,z) draws an airplane centered approximately at the location
% given by x,y,z, where x, y, and z must be scalar values. 
% 
% c130(...,'roll',RollDegrees) specifies roll of the aircraft in degrees
% relative to the approximate center of gravity of the aircraft. 
%
% c130(...,'pitch',PitchDegrees) specifies pitch of the aircraft in
% degrees.
%
% c130(...,'yaw',YawDegrees) specifies yaw of the aircraft in degrees in
% the global coordinate system. The xyz2rpy function may help with
% determining appropriate yaw values. 
%
% c130(...,'color',AirplaneColor) specifies a color of all surfaces of
% the plane.  Color may be given by Matlab color name (e.g., 'red'),
% Matlab color abbreviation (e.g., 'r'), or RGB value (e.g., [1 0 0]).
% The 'color' option may be paired with options for specifying colors of
% specific parts of the plane.  For example, c130('color','b','wing',y)
% creates a blue airplane with yellow wings. Default color is gray. 
%
% c130(...,'fuselage',FuselageColor) specifies fuselage color. 
%
% c130(...,'wing',WingColor) specifies wing color. 
%
% c130(...,'tailwing',TailwingColor) specifies color of horizontal
% stabilizer wings at the tail of the plane. 
%
% c130(...,'fin',FinColor) specifies color of the vertical stabilizer fin
% at the tail of the plane. 
%
% c130(...,'prop',PropellerColor) specifies propeller color. 
%
% c130(...,'scale',SizeScaleFactor) scales dimensions of the plane by
% some scalar factor. By default, c130 draws an airplane with dimensions
% which approximately match the dimensions C-130 airplane in meters.  If you'd 
% like to draw a C-130 in dimensions of feet, try c130('scale',3.281). 
%
% c130(...,'z',ZScaleFactor) scales only vertical dimensions by some
% scalar value.  This may be useful if you're animating an airplane in a
% coordinate system where the vertical dimension is stretched to show
% relief.  If your axes are not equal, consider a ZScaleFactor given by
% the ratio of (xlim(2)-xlim(1))/(zlim(2)-zlim(1)). 
%
% c130(...,'linestyle','LineStyle') specifies style of the lines
% connecting surface vertices. Default is '-', but can be set to any
% valid linestyle, including 'none' to show a smooth surface. 
%
% c130(...,'linecolor',LineColor) specifies edge color of lines
% connecting surface verticies. Default line color is black. 
% 
% h = c130(...) returns handles of the 13 surface objects created by
% c130. Handles correspond to the following: 
% 
%   * h(1): main fuselage. 
%   * h(2): nose. 
%   * h(3): tail section of fuselage. 
%   * h(4): top side of main wing. 
%   * h(5): under side of main wing. 
%   * h(6): top side of tail wing. 
%   * h(7): under side of tail wing. 
%   * h(8): right side of fin. 
%   * h(9): left side of fin. 
%   * h(10:13): propellers.
%
%% Author Info
% Chad A. Greene of the University of Texas Institute for Geophysics (UTIG)
% wrote this on Saturday, September 27, 2014. Feel free to visit Chad on
% over at http://www.chadagreene.com. 
% 
% See also xyz2rpy

%% Set Defaults: 

wingColor     = .5*[1 1 1];
fusColor      = .5*[1 1 1];
tailWingColor = .5*[1 1 1];
finColor      = .5*[1 1 1];
propColor     = .5*[1 1 1];
edgeColor     = 'k';
linestyle     = '-'; 
scale         = 1; 
zscale        = 1; 
setroll       = false; 
setpitch      = false; 
setyaw        = false; 

%% Parse Inputs: 

if nargin>2 && isnumeric(varargin{1}) && isnumeric(varargin{2}) && isnumeric(varargin{3})
    x = varargin{1}; 
    y = varargin{2}; 
    z = varargin{3}; 
    assert(isscalar(x)==1,'c130 input x must be a scalar.')
    assert(isscalar(y)==1,'c130 input y must be a scalar.')
    assert(isscalar(z)==1,'c130 input z must be a scalar.')
else
    x = 0; 
    y = 0; 
    z = 0; 
end

tmp = strncmpi(varargin,'col',3); 
if any(tmp)
    wingColor     = varargin{find(tmp)+1}; 
    fusColor      = varargin{find(tmp)+1}; 
    tailWingColor = varargin{find(tmp)+1}; 
    finColor      = varargin{find(tmp)+1}; 
end

tmp = strncmpi(varargin,'fus',3)|strcmpi(varargin,'body'); 
if any(tmp)
    fusColor = varargin{find(tmp)+1}; 
end

tmp = strncmpi(varargin,'wing',4); 
if any(tmp)
    wingColor = varargin{find(tmp)+1}; 
end

tmp = strncmpi(varargin,'tail',4); 
if any(tmp)
    tailWingColor = varargin{find(tmp)+1}; 
end

tmp = strncmpi(varargin,'fin',3); 
if any(tmp)
    finColor = varargin{find(tmp)+1}; 
end

tmp = strncmpi(varargin,'prop',4); 
if any(tmp)
    propColor = varargin{find(tmp)+1}; 
end

tmp = strcmpi(varargin,'scale');  
if any(tmp) 
    scale = varargin{find(tmp)+1}; 
    assert(isscalar(scale)==1,'It may seem redundant, but the scale must be a scalar.')
end

tmp = strncmpi(varargin,'z',1); 
if any(tmp)
    zscale = varargin{find(tmp)+1}; 
    assert(isscalar(zscale)==1,'It may seem redundant, but the z scale must be a scalar.')
end

tmp = strncmpi(varargin,'lines',5); 
if any(tmp)
    linestyle = varargin{find(tmp)+1}; 
    assert(isnumeric(linestyle)==0,'LineStyle cannot be numeric.')
end

tmp = strncmpi(varargin,'linecol',7)|strncmpi(varargin,'edgecol',3); 
if any(tmp)
    edgeColor = varargin{find(tmp)+1}; 
end

tmp = strcmpi(varargin,'roll')|strcmpi(varargin,'biscuits'); 
if any(tmp)
    setroll = true; 
    roll = varargin{find(tmp)+1}; 
    assert(isscalar(roll)==1,'Roll must be a scalar value in degrees.')
end

tmp = strcmpi(varargin,'pitch'); 
if any(tmp)
    setpitch = true; 
    pitch = varargin{find(tmp)+1}; 
    assert(isscalar(pitch)==1,'Pitch must be a scalar value in degrees.')
end

tmp = strcmpi(varargin,'yaw')|strcmpi(varargin,'yall'); % to accommodate our southern friends 
if any(tmp)
    setyaw = true; 
    yaw = varargin{find(tmp)+1}; 
    assert(isscalar(yaw)==1,'Yaw must be a scalar value in degrees.')
end

%% Dimensions: 

wingspan = 40*scale; 
tailwingspan = 16*scale; 
tailLength = 12.5*scale; 
fusLength = 13*scale;  
fusRadius = 2.2*scale;  
wingWidth = 5*scale; % changing wingWidth will affect several dimensions

% Center the dimensions: 
y = y+9*wingWidth/5; 
z = z+fusRadius; 

%% Determine if a figure is already open: 

initialHoldState = 0; 
SetView = isempty(get(gcf,'CurrentAxes'));
    
if ~SetView
    if ishold
        initialHoldState = 1; % documents initial hold state to reset it later 
    else 
        cla % if hold is on initially, clear the axes and make a new plot
        SetView = true;
    end      
end

%% Draw surfaces: 

% Fuselage: 
[xcf,zcf,ycf] = cylinder(fusRadius); 
h(1) = surface(xcf+x,y-ycf*fusLength,z+zcf*zscale,...
    'facecolor',fusColor,'linestyle',linestyle,...
    'edgecolor',edgeColor);
if ~initialHoldState
    hold on
end

% Nose: 
[xcn,zcn,ycn] = cylinder(fusRadius.*([1 .95 .9 .8 .7 .5 .5 .5 .5]).*(cos(linspace(0,pi/2,9)).^.2)); 
zcn(6:end,:) = zcn(6:end,:)-fusRadius/5; 
ycn = -ycn.*.7*wingWidth; 
h(2) = surface(x+xcn,y-ycn,z+zcn*zscale,...
    'facecolor',fusColor,'linestyle',linestyle,...
    'edgecolor',edgeColor);

% Tail
x1 = xcf(1,:); 
x2 = .8*x1;% zeros(size(x1)); 
y1 = fusLength*ones(size(x1)); 
y2 = y1+tailLength; 
z1 = zcf(1,:); 
z2 = fusRadius*ones(size(z1)); 
h(3) = surface(x+[x1;x2],y-[y1;y2],z+[z1;z2]*zscale,...
    'facecolor',fusColor,'linestyle',linestyle,...
    'edgecolor',edgeColor);

% Wings: 
xw1 = -linspace(-wingspan/2,wingspan/2,10); 
yw1 = 1.4*wingWidth + abs(xw1)/100; 
yw2 = zeros(size(xw1))+1.4*wingWidth + wingWidth/3; 
yw3 = yw1 + wingWidth-abs(xw1)/20; 
zw1 = .85*fusRadius*ones(size(xw1)); 
h(4) = surface(x+[.99*xw1;xw1;.97*xw1],y-[yw1;yw2;yw3],...
    z+[zw1;zw1+.15*fusRadius;zw1]*zscale,'facecolor',wingColor,...
    'linestyle',linestyle,'edgecolor',edgeColor);
h(5) = surface(x+[.99*xw1;xw1;.97*xw1],y-[yw1;yw2;yw3],...
    z+[zw1;zw1;zw1]*zscale,'facecolor',wingColor,...
    'linestyle',linestyle,'edgecolor',edgeColor);

% tail wing: 
xtw1 = -linspace(-tailwingspan/2,tailwingspan/2,5); 
xtw = [xtw1;xtw1;xtw1];
ytw1 = fusLength+.7*tailLength+ abs(xtw1)/10;
ytw2 = zeros(size(xtw1))+ fusLength+.88*tailLength;
ytw3 = ytw2+.12*tailLength-abs(xtw1)/10;
ytw = [ytw1; ytw2;ytw3]; 
ztw1 = .9*fusRadius*ones(size(xtw1)); 
h(6) = surface(x+xtw,y-ytw,z+[ztw1;ztw1+.05*fusRadius;ztw1]*zscale,...
    'facecolor',tailWingColor,'linestyle',linestyle,...
    'edgecolor',edgeColor); 
h(7) = surface(x+xtw,y-ytw,z+[ztw1;ztw1;ztw1]*zscale,...
    'facecolor',tailWingColor,'linestyle',linestyle,...
    'edgecolor',edgeColor);

% Fin: 
yts = fusLength+tailLength*[1 .88 .6]; 
yts = [yts;yts]; 
zts = fusRadius*[1 1 1]; 
zts(2,:)= zts+1.1*wingWidth*[1 1 0]; 
xts = [0 fusRadius/20 0;0 fusRadius/40 0]; 
h(8) = surface(x+xts,y-yts,z+zts*zscale,...
    'facecolor',finColor,'linestyle',linestyle,...
    'edgecolor',edgeColor);
h(9) = surface(x-xts,y-yts,z+zts*zscale,...
    'facecolor',finColor,'linestyle',linestyle,...
    'edgecolor',edgeColor);

% Propellers: 
xp = .4*wingWidth*sin(0:.2:2*pi); 
zp = .4*wingWidth*cos(0:.2:2*pi)+.4*wingWidth; 
yp = zeros(size(xp))-1.2*wingWidth; 
h(10) = patch(x+xp-2.16*wingWidth,y+yp,z+zp*zscale,propColor); 
h(11) = patch(x+xp+2.16*wingWidth,y+yp,z+zp*zscale,propColor); 
h(12) = patch(x+xp-1.2*wingWidth,y+yp,z+zp*zscale,propColor); 
h(13) = patch(x+xp+1.2*wingWidth,y+yp,z+zp*zscale,propColor); 
set(h(10:13),'facealpha',.2,'edgealpha',.5)


%% Set Roll, Pitch, and Yaw: 

if setroll
    rotate(h,[0 1 0],roll,[x y z]);
end

if setpitch
    rotate(h,[1 0 0],pitch,[x y z]);
end

if setyaw
    rotate(h,[0 0 1],yaw,[x y z]);
end

%% Set view

if SetView
    view([140 30]); 
    axis tight equal
    lighting gouraud
    camlight
else
    axis auto
end

%% Clean up: 

% Return axes to initial hold state
if ~initialHoldState
    hold off
end
    
% Discard surface handles if they're unwanted: 
if nargout==0
    clear h
end
end


==> code/lib/c130_v1/c130_documentation.m <==
%% c130 documentation
% The c130 function draws a simple 3D airplane modelled after the Lockheed
% C-130.

%% |c130| Syntax 
% 
%  c130 
%  c130(x,y,z)
%  c130(...,'roll',RollDegrees)
%  c130(...,'pitch',PitchDegrees)
%  c130(...,'yaw',YawDegrees)
%  c130(...,'color',AirplaneColor)
%  c130(...,'fuselage',FuseLageColor)
%  c130(...,'wing',WingColor)
%  c130(...,'tailwing',TailwingColor)
%  c130(...,'fin',FinColor)
%  c130(...,'prop',PropellerColor)
%  c130(...,'scale',SizeScaleFactor)
%  c130(...,'z',ZScaleFactor)
%  c130(...,'linestyle','LineStyle')
%  c130(...,'linecolor',LineColor)
%  h = c130(...)

%% |c130| Description
%
% |c130| draws a 3D airplane.
% 
% |c130(x,y,z)| draws an airplane centered approximately at the location
% given by |x,y,z|, where |x|, |y|, and |z| must be scalar values. 
% 
% |c130(...,'roll',RollDegrees)| specifies roll of the aircraft in degrees
% relative to the approximate center of gravity of the aircraft. 
%
% |c130(...,'pitch',PitchDegrees)| specifies pitch of the aircraft in
% degrees.
%
% |c130(...,'yaw',YawDegrees)| specifies yaw of the aircraft in degrees in
% the global coordinate system. The |xyz2rpy| function may help with
% determining appropriate yaw values. 
%
% |c130(...,'color',AirplaneColor)| specifies a color of all surfaces of
% the plane.  Color may be given by Matlab color name (e.g., |'red'|),
% Matlab color abbreviation (e.g., |'r'|), or RGB value (e.g., |[1 0 0]|).
% The |'color'| option may be paired with options for specifying colors of
% specific parts of the plane.  For example, |c130('color','b','wing',y)|
% creates a blue airplane with yellow wings. Default color is gray. 
%
% |c130(...,'fuselage',FuselageColor)| specifies fuselage color. 
%
% |c130(...,'wing',WingColor)| specifies wing color. 
%
% |c130(...,'tailwing',TailwingColor)| specifies color of horizontal
% stabilizer wings at the tail of the plane. 
%
% |c130(...,'fin',FinColor)| specifies color of the vertical stabilizer fin
% at the tail of the plane. 
%
% |c130(...,'prop',PropellerColor)| specifies propeller color. 
%
% |c130(...,'scale',SizeScaleFactor)| scales dimensions of the plane by
% some scalar factor. By default, |c130| draws an airplane with dimensions
% which approximately match the dimensions C-130 airplane in meters.  If you'd 
% like to draw a C-130 in dimensions of feet, try |c130('scale',3.281)|. 
%
% |c130(...,'z',ZScaleFactor)| scales only vertical dimensions by some
% scalar value.  This may be useful if you're animating an airplane in a
% coordinate system where the vertical dimension is stretched to show
% relief.  If your axes are not equal, consider a |ZScaleFactor| given by
% the ratio of |(xlim(2)-xlim(1))/(zlim(2)-zlim(1))|. 
%
% |c130(...,'linestyle','LineStyle')| specifies style of the lines
% connecting surface vertices. Default is |'-'|, but can be set to any
% valid linestyle, including |'none'| to show a smooth surface. 
%
% |c130(...,'linecolor',LineColor)| specifies edge color of lines
% connecting surface verticies. Default line color is black. 
% 
% |h = c130(...)| returns handles of the 13 surface objects created by
% |c130|. Handles correspond to the following: 
% 
% * |h(1)|: main fuselage. 
% * |h(2)|: nose. 
% * |h(3)|: tail section of fuselage. 
% * |h(4)|: top side of main wing. 
% * |h(5)|: under side of main wing. 
% * |h(6)|: top side of tail wing. 
% * |h(7)|: under side of tail wing. 
% * |h(8)|: right side of fin. 
% * |h(9)|: left side of fin. 
% * |h(10:13)|: propellers.

%% |xyz2rpy| Syntax & Description
% As far as melon scratchers go, figuring out appropriate values of roll,
% pitch, and yaw can be a real honeydoodler.  If you're creating an
% animation and you have some path along which you want the airplane to
% fly, the |xyz2rpy| function will offer values of roll, pitch, and yaw
% based on local slopes of the airplane path.  
% 
% |[roll,pitch,yaw] = xyz2rpy(x,y,z)| returns roll, pitch, and yaw in
% degrees for a path given by global coordinates |x,y,z|.  Inputs |x|, |y|, 
% and |z| can be vectors of matching lengths, or if a value is constant
% (e.g., if elevation does not change), a scalar value may be used.
%  
% |[roll,pitch,yaw] = xyz2rpy(x,y,z,RollFactor)| exaggerates or reduces
% roll by |RollFactor|. This may be linked to speed of the aircraft. If the airplane
% is moving very fast, you may want to use a |RollFactor| much greater
% than 1.  To fly a plane without any roll, set |RollFactor| to 0.
% |RollFactor| can be scalar or an array matching the dimensions of |x|.
% Default |RollFactor| is unity. 

%% Example 1: Very Simple
% For starters, draw a simple airplane: 

c130

%% Example 2: Specify Colors
% Draw a blue airplane with red wings and no edge lines: 

c130('color','blue',...
    'wing','red',...
    'tailwing','red',...
    'lines','none')

%% Example 3: Define Location
% Draw a yellow airplane at the origin and gray airplane at x = 20, 
% y = 10, z = 40: 

c130('color','yellow')
hold on; 
c130(20,10,40)

%% 
% We can change that view to a top view: 

view([0 90])

%% 
% ...or a side view: 

view([90 0])

%% 
% ...or a front view: 

view([-180 0])

%% Example 4: Specify orientation
% We can set roll, pitch, and yaw, either individually, or all together.
% Let's add a green plane rolling at 30 degrees: 

c130(0,0,20,'color','g',...
    'lines','none','roll',30)

%% 
% Now an orange airplane with a 20 degree pitch and a 90 degree yaw.  We know
% from <http://www.mathworks.com/matlabcentral/fileexchange/46872-intuitive-rgb-color-values-from-xkcd/content/demo/html/rgb_demo.html 
% |rgb|> that orange has RGB values of |[0.9765 0.4510 0.0235]|. 

c130(30,10,20,...
    'color',[0.9765 0.4510 0.0235],...
    'pitch',20,...
    'yaw',90)

%% 
% Return to a 3D view: 

view(3)

%% 
% And just for kicks, let's add a big red plane, twice the size of the
% others: 

c130(30,10,0,...
    'color','red',...
    'pitch',20,...
    'yaw',90,...
    'roll',-15,...
    'scale',2)
view([42 8])
axis tight

%% Example 5: ANIMATING FLIGHT
%% Example 5a: Load and plot topography
% Let's start by creating a mountain for our plane to fly by. We'll use
% Matlab's built-in peaks data for this, and we'll tweak the data set a little bit
% to set negative elevations to zero and rescale |X| and |Y| to larger
% dimensions. 

% Load and tweak peaks data:
[Y,X,Z] = peaks;
Z(Z<0)=0; 
X = flipud(X*35); 
Y = Y*35; 
Z = Z*25; 

% Plot peaks surface
figure('pos',[50 50 900 660])
hp = surf(X,Y,Z);
axis([-100 100 -100 100 0 200])
colormap(hot(256))
shading interp
lighting gouraud
camlight
zoom(1.5)
hold on

%% Example 5b: Generate flight lines
% Now our candycornesque landscape is plotted and we can create paths for airplanes.
% For this example, we'll scale the paths based on the number of frames we'll ultimately want
% in our movie show. 

frames = 300; % number of frames in our movie show. 

% Plane 1: Periwinkle plane flies left to right: 
y1 = linspace(-250,400,frames); 
x1 = zeros(size(y1)); 
z1 = 100*ones(size(y1)); 
path1 = plot3(x1,y1,z1,'.-','color',[0.5569 0.5098 0.9961]);

% Plane 2: Red plane flies right to left: 
y2 = fliplr(y1); 
x2 = x1; 
z2 = z1+50; 
path2 = plot3(x2,y2,z2,'r.-');

% Plane 3: Gray and blue plane flies 'round the mountain: 
x3 = zeros(size(x2)); 
x3(201:273) = -80*sind((0:15:3*360)-90)-80;
y3 = zeros(size(x2)); 
y3(1:175) = -250; 
y3(176:200) = linspace(-250,0,25);
y3(201:273) = 80*cosd((0:15:3*360)-90);
y3(274:end) = linspace(0,250,27); 
z3 = 120+40*cos(linspace(pi,4*pi,length(y3)))+y3/4;
path3 = plot3(x3,y3,z3,'b.-');

% Set view: 
view([70 33])
axis([-100 100 -100 100 0 200])
grid off
set(gca,'color','none')

%% Example 5c: Specify roll, pitch, and yaw
% You can specify roll, pitch and yaw in a few different ways. In the case
% of airplane 2, which flies from right to left (in the negative y
% direction), a constant yaw value of -180 is appropriate. 
% 
% We can also make up values for roll, pitch, and yaw.  Below, we add two barrel rolls
% starting at frame 185 for the red airplane.  
% 
% For more complex x,y,z paths, manually defining roll, pitch, and yaw
% can be a real exercise in bookkeeping. For those cases, we can use
% |xyz2rpy|, which does a mediocre job of it.  Sometimes |xyz2rpy|
% underestimates or overestimates roll, so let's exaggerate the roll for
% plane 3 by a factor of 30: 

yaw2 = -180; % because the plane is flying toward -y
roll2 = zeros(size(y2)); 
roll2(185:210) = linspace(0,2*360,26); 

[roll3,pitch3,yaw3] = xyz2rpy(x3,y3,z3,30); 

%% Example 5d: Lights, camera
% Now let's delete those flight paths and ready the camera. We'll also
% specify azimuth and elevation vectors for the camera. 

%  delete([path1 path2 path3])
%  az = linspace(70,85,frames); 
%  el = linspace(33,29,frames); 

%% Example 5e: Animate 
% Now it's time to loop the animation.
% 
%  for k = 1:frames
%      
%      % draw periwinkle plane: 
%      h1 = c130(x1(k),y1(k),z1(k),...
%          'color',[0.5569 0.5098 0.9961]); 
%      
%      % draw red plane: 
%      h2 = c130(x2(k),y2(k),z2(k),...
%          'roll',roll2(k),...
%          'yaw',yaw2,...
%          'color','red'); 
%      
%      % draw fancy plane: 
%      h3 = c130(x3(k),y3(k),z3(k),...
%          'lines','none',...
%          'wings','b',...
%          'tail','r',...
%          'roll',roll3(k),...
%          'pitch',pitch3(k),...
%          'yaw',yaw3(k));
%  
%      % set view and take a picture:
%      view([az(k) el(k)])
%      axis([-100 100 -100 100 0 200])
%      drawnow
%      
%      % delete the planes we just drew: 
%      delete([h1 h2 h3]); 
%  end

%% 
% Using <http://www.mathworks.com/help/matlab/ref/videowriter-class.html
% |videoWriter|>, the loop above produces this video: 
% 
% <html> 
% <iframe id="ytplayer" type="text/html" width="640" height="480" 
% src="http://www.youtube.com/embed/kmDCkq815M4?rel=0"
% frameborder="0" allowfullscreen></iframe>
% </html>
% 

%% Author Info
% <http://www.chadagreene.com Chad A. Greene> of the University of Texas
% Institute for Geophysics
% (<http://www.ig.utexas.edu/people/students/cgreene/ UTIG>) wrote |c130|,
% |xyz2rpy|, and this documentation file on a sunny Saturday afternoon in
% September, 2014.  

==> code/lib/c130_v1/c130_movie.m <==
%% Example 5a: Load and plot topography
% Let's start by creating a mountain for our plane to fly by. We'll use
% Matlab's built-in peaks data for this, and we'll tweak the data set a little bit
% to set negative elevations to zero and rescale |X| and |Y| to larger
% dimensions. 

% Load and tweak peaks data:
[Y,X,Z] = peaks;
Z(Z<0)=0; 
X = flipud(X*35); 
Y = Y*35; 
Z = Z*25; 

% Plot peaks surface
figure('pos',[50 50 900 660])
hp = surf(X,Y,Z);
axis([-100 100 -100 100 0 200])
colormap(hot(256))
shading interp
lighting gouraud
camlight
zoom(1.5)
hold on

%% Example 5b: Generate flight lines
% Now our candycornesque landscape is plotted and we can create paths for airplanes.
% For this example, we'll scale the paths based on the number of frames we'll ultimately want
% in our movie show. 

frames = 300; % number of frames in our movie show. 

% Plane 1: Periwinkle plane flies left to right: 
y1 = linspace(-250,400,frames); 
x1 = zeros(size(y1)); 
z1 = 100*ones(size(y1)); 
path1 = plot3(x1,y1,z1,'.-','color',[0.5569 0.5098 0.9961]);

% Plane 2: Red plane flies right to left: 
y2 = fliplr(y1); 
x2 = x1; 
z2 = z1+50; 
path2 = plot3(x2,y2,z2,'r.-');

% Plane 3: Gray and blue plane flies 'round the mountain: 
x3 = zeros(size(x2)); 
x3(201:273) = -80*sind((0:15:3*360)-90)-80;
y3 = zeros(size(x2)); 
y3(1:175) = -250; 
y3(176:200) = linspace(-250,0,25);
y3(201:273) = 80*cosd((0:15:3*360)-90);
y3(274:end) = linspace(0,250,length(y3)-273); 
z3 = 120+40*cos(linspace(pi,4*pi,length(y3)))+y3/4;
path3 = plot3(x3,y3,z3,'b.-');

% Set view: 
view([70 33])
axis([-100 100 -100 100 0 200])
grid off
set(gca,'color','none')
axis off

%% Example 5c: Specify roll, pitch, and yaw
% You can specify roll, pitch and yaw in a few different ways. In the case
% of airplane 2, which flies from right to left (in the negative y
% direction), a constant yaw value of -180 is appropriate. 
% 
% We can also make up values for roll, pitch, and yaw.  Below, we add two barrel rolls
% starting at frame 185 for the red airplane.  
% 
% For more complex x,y,z paths, manually defining roll, pitch, and yaw
% can be a real exercise in bookkeeping. For those cases, we can use
% |xyz2rpy|, which does a mediocre job of it.  Sometimes |xyz2rpy|
% underestimates or overestimates roll, so let's exaggerate the roll for
% plane 3 by a factor of 30: 

yaw2 = -180; % because the plane is flying toward -y
roll2 = zeros(size(y2)); 
roll2(185:210) = linspace(0,2*360,26); 

[roll3,pitch3,yaw3] = xyz2rpy(x3,y3,z3,30); 

%% Example 5d: Lights, camera
% Now let's delete those flight paths and ready the camera. We'll also
% specify azimuth and elevation vectors for the camera. 

delete([path1 path2 path3])
az = linspace(70,85,frames); 
el = linspace(33,29,frames); 


writerObj = VideoWriter('c130_animation.avi')
writerObj.FrameRate = 24;
open(writerObj);

%% Example 5e: Animate 
% Now it's time to loop the animation.

 for k = 1:frames
     
     % draw periwinkle plane: 
     h1 = c130(x1(k),y1(k),z1(k),...
         'color',[0.5569 0.5098 0.9961]); 
     
     % draw red plane: 
     h2 = c130(x2(k),y2(k),z2(k),...
         'roll',roll2(k),...
         'yaw',yaw2,...
         'color','red'); 
     
     % draw fancy plane: 
     h3 = c130(x3(k),y3(k),z3(k),...
         'lines','none',...
         'wings','b',...
         'tail','r',...
         'roll',roll3(k),...
         'pitch',pitch3(k),...
         'yaw',yaw3(k));
 
     % set view and take a picture:
     view([az(k) el(k)])
     axis([-100 100 -100 100 0 200])
     frame = export_fig(gcf,'-nocrop','-m2');
     writeVideo(writerObj,frame);
     
     % delete the planes we just drew: 
     delete([h1 h2 h3]); 
 end
 
 close(writerObj);

==> code/lib/c130_v1/xyz2rpy.m <==
function [roll,pitch,yaw] = xyz2rpy(x,y,z,RollFactor)
%XYZ2RPY returns some estimated roll, pitch, and yaw for an airplane
%traveling along the path given by x,y,z.  This function is designed to be
%used with the c130 function.  
% 
%% Syntax & Description
% 
% [roll,pitch,yaw] = xyz2rpy(x,y,z) returns roll, pitch, and yaw in
% degrees for a path given by global coordinates x,y,z.  Inputs x, y, 
% and z can be vectors of matching lengths, or if a value is constant
% (e.g., if elevation does not change), a scalar value may be used.
% 
% [roll,pitch,yaw] = xyz2rpy(x,y,z,RollFactor) exaggerates or reduces
% roll by RollFactor. This may be linked to speed of the aircraft. If the airplane
% is moving very fast, you may want to use a RollFactor much greater
% than 1.  To fly a plane without any roll, set RollFactor to 0.
% RollFactor can be scalar or an array matching the dimensions of x.
% Default RollFactor is unity.  
% 
%% Author Info
% Chad A. Greene of the University of Texas Institute for Geophysics (UTIG)
% wrote this on Saturday, September 27, 2014. Feel free to visit Chad on
% over at http://www.chadagreene.com. 
% 
% See also c130. 

%% Input checks: 

assert(nargin>2,'xyz2rpy requires inputs x, y, and z.') 
assert(nargin<5,'Too many inputs to xyz2rpy.') 
assert(isvector(x)==1,'Input x must be a scalar or vector.')
assert(isvector(y)==1,'Input y must be a scalar or vector.')
assert(isvector(z)==1,'Input z must be a scalar or vector.')
assert(nargout==3,'xyz2rpy wants to give you roll, pitch, and yaw, so you will need to allow for 3 output arguments.')

nx = max([numel(x) numel(y) numel(z)]); % length of longest input
assert(nx>1,'All of your inputs are scalars.  At least one input needs to be a vector.') 

% Convert scalar inputs to vectors if necessary: 
if isscalar(x) 
    x = x*ones(nx,1); 
end
if isscalar(y)
    y = y*ones(nx,1); 
end
if isscalar(z)
    z = z*ones(nx,1); 
end
assert(numel(x)==numel(y)&&numel(y)==numel(z),'x,y,z must be vectors of matching dimensions. You can also enter one or two inputs as scalars. But you cannot do whatever you have just tried to do.')

if nargin==4
    assert(isnumeric(RollFactor)==1,'RollFactor must be numeric value.')
    if isscalar(RollFactor) 
        RollFactor = RollFactor*ones(nx,1); 
    else
        assert(numel(RollFactor)==numel(x),'RollFactor must be a scalar value or an array matching the dimensions of x.')
    end
else
    RollFactor = ones(nx,1); 
end
%% Calculations: 

% Calculate pitch as change in z over change in along-track distance:  
[~,dxdy]= gradient([x(:) y(:)]);
alongTrackDist = cumsum(hypot(dxdy(:,1),dxdy(:,2))); 
pitch = atand(gradient(z,alongTrackDist)); 

% Calculate yaw as instantaneous slope dy./dx minus 90 degrees
yaw = atan2(dxdy(:,2),dxdy(:,1))*(180/pi)-90; 

% Let roll be related to the change in yaw over distance flown: 
roll = -atand(RollFactor.*gradient(unwrap((yaw+90)*(pi/180)),alongTrackDist)); 



==> code/lib/check_maxNrUsedSensors_formation.m <==
function check_maxNrUsedSensors_formation(conditions,nrRobots)

conditions = sort(conditions);
nrRobots = sort(nrRobots);

if conditions(1) < nrRobots(1) % smallest set of sensor does not guarantee observability
    warning('number of sensors < nrRobots')
end

if conditions(end) > nrRobots(end) + (nrRobots(end)^2-nrRobots(end))/2;  % smallest set of sensor does not guarantee observability
    disp(conditions(end))
    disp(nrRobots(end) + (nrRobots(end)^2-nrRobots(end))/2)
    error('number of sensors > available sensors')
end

==> code/lib/computeESTcost.m <==
function [cost] = computeESTcost(A,B,W,C,V,P_0_0,horizon)

cost = 0;
P_t_t = P_0_0;
for t=1:horizon
    % compute covariance
    [~,P_t_tm1] = predictKF(A,B,W,[],[],P_t_t);
    [~,P_t_t] = updateKF(C,V,[],[],P_t_tm1);
    
    % compute cost
    cost = cost + log(det(P_t_t));
end

==> code/lib/computeLQGInstcost.m <==
function cost_t = computeLQGInstcost(xhat,xref,ut,Q,R)

if sum(isnan(xhat(:)))>0 || sum(isnan(ut(:)))>0 
    warning('nan in sensor selection (normal if optimum is intractable)')
    cost_t = NaN;
    return;
end

cost_t = (xhat-xref)' * Q * (xhat-xref) + ut'*R*ut;

==> code/lib/computeLQGcost.m <==
function [cost] = computeLQGcost(A,B,W,C,V,P_0_0,Thetas)

if sum(isnan(C(:)))>0 || sum(isnan(V(:)))>0 ||sum(isnan(P_0_0(:)))>0
    warning('nan in sensor selection (normal if optimum is intractable)')
    cost = NaN;
    return;
end

horizon = length(Thetas);
cost = 0;
P_t_t = P_0_0;
for t=1:horizon
    % compute covariance
    [~,P_t_tm1] = predictKF(A,B,W,[],[],P_t_t);
    [~,P_t_t] = updateKF(C,V,[],[],P_t_tm1);

    % compute cost
    cost = cost + trace(Thetas{t} * P_t_t);
end

if cost < 0
    disp(cost)
    error('LQG cost is negative?')
end

==> code/lib/computeThetas.m <==
function Thetas = computeThetas(A,B,Q,R,horizon)
% A, B: matrices describing system model
% Q, R: weight matrices in LQG cost
% horizon: horizon in finite-horizon LQG problem

% precomputed quantities
B_invR_Rt = B * inv(R) * B';

N{horizon+1} = zeros(size(Q));% boundary condition
for t=horizon:-1:1
    S{t} = Q + N{t+1};
    N{t} = A' * inv( inv(S{t}) + B_invR_Rt) * A;
    M{t} = B' * S{t} * B + R;
    K{t} = -inv(M{t}) * B' * S{t} * A;
    Thetas{t} = K{t}' * M{t} * K{t};
end

==> code/lib/dispSelectionFlyingRobot.m <==
function dispSelectionFlyingRobot(selectedSensors,measurementLog,name)

disp(horzcat('selection: ',name))
for i=selectedSensors(:)'
    fprintf('sensor(%d) ',i)
end
fprintf('\n ----------- \n')



==> code/lib/dispSelectionFormationControl.m <==
function dispSelectionFormationControl(selectedSensors,measurementLog,name)

selectedSensors = sort(selectedSensors);

disp(horzcat('selection: ',name))
for i=selectedSensors(:)'
    if (measurementLog(i,2)==0) % it's a GPS measurement
        fprintf('%d-(gps%d) ',i,measurementLog(i,1))
    else
        fprintf('%d-rel(%d,%d) ',i,measurementLog(i,1),measurementLog(i,2))
    end
end
fprintf('\n ----------- \n')



==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/contains.m <==
function res = contains(E1, E2)
%
% CONTAINS - checks if one ellipsoid contains the other.
%
%
% Description:
% ------------
%
%    RES = CONTAINS(E1, E2)  Checks if ellipsoid E1 contains ellipsoid E2.
%                            E1 and E2 must be ellipsoidal arrays of the same
%                            size, or, alternatively, E1 or E2 should be a single
%                            ellipsoid.
%
%    The condition for E1 to contain E2 is 
%                min(rho(l | E1) - rho(l | E2)) > 0,
%    subject to
%                <l, l> = 1.
%
%
% Output:
% -------
%
%    1 - E1 contains E2, 0 - otherwise.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, ISINSIDE, ISINTERNAL, ISBIGGER, RHO.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(E1, 'ellipsoid')) | ~(isa(E2, 'ellipsoid'))
    error('CONTAINS: input arguments must be ellipsoids.');
  end

  [m, n] = size(E1);
  [k, l] = size(E2);
  t1     = m * n;
  t2     = k * l;
  if (t1 > 1) & (t2 > 1) & ((m ~= k) | (n ~= l))
    error('CONTAINS: sizes of ellipsoidal arrays do not match.');
  end

  dims1 = dimension(E1);
  dims2 = dimension(E2);
  mn1   = min(min(dims1));
  mn2   = min(min(dims2));
  mx1   = max(max(dims1));
  mx2   = max(max(dims2));
  if (mn1 ~= mx1) | (mn2 ~= mx2) | (mn1 ~= mn2)
    error('CONTAINS: ellipsoids must be of the same dimension.');
  end

  if ellOptions.verbose > 0
    if (t1 > 1) | (t2 > 1)
      fprintf('Checking %d ellipsoid-in-ellipsoid containments...\n', max([t1 t2]));
    else
      fprintf('Checking ellipsoid-in-ellipsoid containment...\n');
    end
  end

  res = [];
  if (t1 > 1) & (t2 > 1)
    for i = 1:m
      r = [];
      for j = 1:n
        r = [r l_check_containment(E1(i, j), E2(i, j))];
      end
      res = [res; r];
    end
  elseif (t1 > 1)
    for i = 1:m
      r = [];
      for j = 1:n
        r = [r l_check_containment(E1(i, j), E2)];
      end
      res = [res; r];
    end
  else
    for i = 1:k
      r = [];
      for j = 1:l
        r = [r l_check_containment(E1, E2(i, j))];
      end
      res = [res; r];
    end
  end

  return;





%%%%%%%%

function res = l_check_containment(E1, E2)
%
% L_CHECK_CONTAINMENT - check if E2 is inside E1.
%

  global ellOptions;

  [q, Q] = double(E1);
  [r, R] = double(E2);
  
  Qi     = ell_inv(Q);
  Ri     = ell_inv(R);

  A      = [Qi -Qi*q; (-Qi*q)' (q'*Qi*q-1)];
  B      = [Ri -Ri*r; (-Ri*r)' (r'*Ri*r-1)];

  if ellOptions.verbose > 0
    fprintf('Invoking YALMIP...\n');
  end

  x      = sdpvar(1, 1);
  f      = 1;
  C      = set('A <= x*B');
  C      = C + set('x >= 0');
  s      = solvesdp(C, f, ellOptions.sdpsettings);

  if s.problem == 0
    res = 1;
  else
    res = 0;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/contents.m <==
% Ellipsoid library of the Ellipsoidal Toolbox.
%
% 
% Constructor and data accessing functions:
% -----------------------------------------
%  ellipsoid    - Constructor of ellipsoid object.
%  double       - Returns parameters of ellipsoid, i.e. center and shape matrix.
%  parameters   - Same function as 'double' (legacy matter).
%  dimension    - Returns dimension of ellipsoid and its rank.
%  isdegenerate - Checks if ellipsoid is degenerate.
%  isempty      - Checks if ellipsoid is empty.
%  maxeig       - Returns the biggest eigenvalue of the ellipsoid.
%  mineig       - Returns the smallest eigenvalue of the ellipsoid.
%  trace        - Returns the trace of the ellipsoid.
%  volume       - Returns the volume of the ellipsoid.
%
%
% Overloaded operators and functions:
% -----------------------------------
%  eq      - Checks if two ellipsoids are equal.
%  ne      - The opposite of 'eq'.
%  gt, ge  - E1 > E2 (E1 >= E2) checks if, given the same center ellipsoid E1
%            contains E2.
%  lt, le  - E1 < E2 (E1 <= E2) checks if, given the same center ellipsoid E2
%            contains E1.
%  mtimes  - Given matrix A in R^(mxn) and ellipsoid E in R^n, returns (A * E).
%  plus    - Given vector b in R^n and ellipsoid E in R^n, returns (E + b).
%  minus   - Given vector b in R^n and ellipsoid E in R^n, returns (E - b).
%  uminus  - Changes the sign of the center of ellipsoid.
%  display - Displays the details about given ellipsoid object.
%  inv     - inverts the shape matrix of the ellipsoid.
%  plot    - Plots ellipsoid in 1D, 2D and 3D.
%
%
% Geometry functions:
% -------------------
%  move2origin        - Moves the center of ellipsoid to the origin.
%  shape              - Same as 'mtimes', but modifies only shape matrix of the
%                       ellipsoid leaving its center as is.
%  rho                - Computes the value of support function and corresponding
%                       boundary point of the ellipsoid in the given direction.
%  polar              - Computes the polar ellipsoid to an ellipsoid that contains
%                       the origin.
%  projection         - Projects the ellipsoid onto a subspace specified by 
%                       orthogonal basis vectors.
%  minksum            - Computes and plots the geometric (Minkowski) sum of given
%                       ellipsoids in 1D, 2D and 3D.
%  minksum_ea         - Computes the external ellipsoidal approximation of
%                       geometric sum of given ellipsoids in given direction.
%  minksum_ia         - Computes the internal ellipsoidal approximation of
%                       geometric sum of given ellipsoids in given direction.
%  minkdiff           - Computes and plots the geometric (Minkowski) difference of
%                       given ellipsoids in 1D, 2D and 3D.
%  minkdiff_ea        - Computes the external ellipsoidal approximation of
%                       geometric difference of two ellipsoids in given direction.
%  minkdiff_ia        - Computes the internal ellipsoidal approximation of
%                       geometric difference of two ellipsoids in given direction.
%  minkpm             - Computes and plots the geometric (Minkowski) difference
%                       of a geometric sum of ellipsoids and a single ellipsoid
%                       in 1D, 2D and 3D.
%  minkpm_ea          - Computes the external ellipsoidal approximation of
%                       the geometric difference of a geometric sum of ellipsoids
%                       and a single ellipsoid in given direction.
%  minkpm_ia          - Computes the internal ellipsoidal approximation of
%                       the geometric difference of a geometric sum of ellipsoids
%                       and a single ellipsoid in given direction.
%  minkmp             - Computes and plots the geometric (Minkowski) sum
%                       of a geometric difference of two single ellipsoids
%                       and a geometric sum of ellipsoids in 1D, 2D and 3D.
%  minkmp_ea          - Computes the external ellipsoidal approximation of
%                       the geometric sum of a geometric difference of
%                       two single ellipsoids and a geometric sum of ellipsoids
%                       in given direction.
%  minkmp_ia          - Computes the internal ellipsoidal approximation of
%                       the geometric sum of a geometric difference of
%                       two single ellipsoids and a geometric sum of ellipsoids
%                       in given direction.
%  isbaddirection     - Checks if ellipsoidal approximation of geometric difference
%                       of two ellipsoids in the given direction can be computed.
%  isinside           - Checks if the union or intersection of ellipsoids or
%                       polytopes lies inside the intersection of given ellipsoids.
%  isinternal         - Checks if given vector belongs to the union or intersection
%                       of given ellipsoids.
%  distance           - Computes the distance from ellipsoid to given point,
%                       ellipsoid, hyperplane or polytope.
%  intersect          - Checks if the union or intersection of ellipsoids intersects
%                       with given ellipsoid, hyperplane, or polytope.
%  intersection_ea    - Computes the minimal volume ellipsoid containing intersection
%                       of two ellipsoids, ellipsoid and halfspace, or ellipsoid
%                       and polytope.
%  intersection_ia    - Computes the maximal ellipsoid contained inside the
%                       intersection of two ellipsoids, ellipsoid and halfspace
%                       or ellipsoid and polytope.
%  ellintersection_ia - Computes maximum volume ellipsoid that is contained
%                       in the intersection of given ellipsoids (can be more than 2).
%  ellunion_ea        - Computes minimum volume ellipsoid that contains
%                       the union of given ellipsoids.
%  hpintersection     - Computes the intersection of ellipsoid with hyperplane.
%
%
% Author:
% -------
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/contobjfun.m <==
function [d, g] = contobjfun(x, E1, E2, varargin)
%
% CONTOBJFUN - objective function for containment checking of two ellipsoids (E2 in E1).
%

  q1 = E1.center;
  Q1 = E1.shape;
  q2 = E2.center;
  Q2 = E2.shape;

  d = x'*q1 + sqrt(x'*Q1*x) - x'*q2 - sqrt(x'*Q2*x);
  g = q1 + ((Q1*x)/sqrt(x'*Q1*x)) - q2 - ((Q2*x)/sqrt(x'*Q2*x));

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/dimension.m <==
function [sd, ed] = dimension(E)
%
% DIMENSION - returns the dimension of the space in which the ellipsoid
%             is defined and the dimension of the ellipsoid.
%
%
% Description:
% ------------
%
%    [SD, ED] = DIMENSION(E)  Retrieves the space dimension SD in which
%                             the ellipsoid E is defined and the actual
%                             dimension ED of this ellipsoid.
%
%          SD = DIMENSION(E)  Retrieves just the space dimension SD in which
%                             the ellipsoid E is defined.
%
%
% Output:
% -------
%
%    SD - space dimension.
%    ED - dimension of the ellipsoid E.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, ISDEGENERATE.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  [m, n] = size(E);

  for i = 1:m
    for j = 1:n
      sd(i, j) = size(E(i, j).shape, 1);
      ed(i, j) = rank(E(i, j).shape);
      if isempty(E(i, j).shape) | isempty(E(i, j).center)
        sd(i, j) = 0;
        ed(i, j) = 0;
      end
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/disp.m <==
function disp(E)
%
% Description:
% ------------
%
%    Displays ellipsoid object.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  fprintf('Ellipsoid with parameters\n');

  [m, n] = size(E);
  if (m > 1) | (n > 1)
    fprintf('%dx%d array of ellipsoids.\n\n', m, n);
    return;
  end

  fprintf('Center:\n'); disp(E.center);
  fprintf('Shape Matrix:\n'); disp(E.shape);

  if isempty(E)
    fprintf('Empty ellipsoid.\n\n');
    return;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/display.m <==
function display(E)
%
% Description:
% ------------
%
%    Displays ellipsoid object.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  fprintf('\n');
  disp([inputname(1) ' =']);

  [m, n] = size(E);
  if (m > 1) | (n > 1)
    fprintf('%dx%d array of ellipsoids.\n\n', m, n);
    return;
  end

  fprintf('\n');
  fprintf('Center:\n'); disp(E.center);
  fprintf('Shape Matrix:\n'); disp(E.shape);

  if isempty(E)
    fprintf('Empty ellipsoid.\n\n');
    return;
  end

  [s, e]    = dimension(E);  
  if e < s
    fprintf('Degenerate (rank %d) ellipsoid in R^%d.\n\n', e, s);
  else
    fprintf('Nondegenerate ellipsoid in R^%d.\n\n', s);
  end
  
  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/distance.m <==
function [d, status] = distance(E, X, flag)
%
% DISTANCE - computes distance from the given ellipsoid to the specified object:
%            vector, ellipsoid, hyperplane or polytope.
%
%
% Description:
% ------------
%
%      D = DISTANCE(E, Y)  Given array of ellipsoids E and array of vectors defined
%                          by matrix Y (vectors are columns of Y), so that number
%                          of ellipsoids in E is the same as number of vectors in Y,
%                          or, alternatively, E being single ellipsoid or Y being
%                          single vector, compute the distance from ellipsoids in E
%                          to vectors in Y.
%    D = DISTANCE(E1, E2)  Given two ellipsoidal arrays of the same size, E1 and E2,
%                          or, alternatively, E1 or E2 being single ellipsoid,
%                          compute the distance pairwise.
%      D = DISTANCE(E, H)  Given array of ellipsoids E, and array of hyperplanes H
%                          of the same size, or, alternatively, E being single
%                          ellipsoid or H - single hyperplane structure, 
%                          compute the distance from ellipsoids to hyperplanes pairwise.
%      D = DISTANCE(E, P)  Given array of ellipsoids E, and array of polytopes P
%                          of the same size, or, alternatively, E being single
%                          ellipsoid or P - single polytope object, 
%                          compute the distance from ellipsoids to polytopes pairwise.
%                          Requires Multi-Parametric Toolbox.
%   D = DISTANCE(E, X, F)  Optional parameter F, if set to 1, indicates that
%                          the distance should be computed in the metric
%                          of ellipsoids in E. By default (F = 0), the distance
%                          is computed in Euclidean metric.
%
%    Negative distance value means
%      for ellipsoid and vector: vector belongs to the ellipsoid,
%      for ellipsoid and hyperplane: ellipsoid intersects the hyperplane.
%    Zero distance value means
%      for ellipsoid and vector: vector is a boundary point of the ellipsoid,
%      for ellipsoid and hyperplane: ellipsoid touches the hyperplane.
%
%    Distance between ellipsoid E and ellipsoid or polytope X is the optimal value
%    of the following problem:
%                               min |x - y|
%                  subject to:  x belongs to E, y belongs to X.
%    Zero distance means that intersection of E and X is nonempty.
%
%
% Output:
% -------
%
%    D - array of distances. 
%    S - (optional) status variable returned by YALMIP.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, ISINSIDE, ISINTERNAL, INTERSECT,
%    HYPERPLANE/HYPERPLANE,
%    POLYTOPE/POLYTOPE.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if nargin < 3
    flag = 0;
  end

  if ~(isa(E, 'ellipsoid'))
    error('DISTANCE: first argument must be ellipsoid or array of ellipsoids.');
  end


  if isa(X, 'double')
    [d, status] = l_pointdist(E, X, flag);
    if nargout < 2
      clear status;
    end
    return;
  end

  if isa(X, 'ellipsoid')
    [d, status] = l_elldist(E, X, flag);
    if nargout < 2
      clear status;
    end
    return;
  end

  if isa(X, 'hyperplane')
    [d, status] = l_hpdist(E, X, flag);
    if nargout < 2
      clear status;
    end
    return;
  end
  
  if isa(X, 'polytope')
    [d, status] = l_polydist(E, X);
    if nargout < 2
      clear status;
    end
    return;
  end

  error('DISTANCE: second argument must be array of vectors, ellipsoids, hyperplanes or polytopes.');

  return;




%%%%%%%%
  
function [d, status] = l_pointdist(E, X, flag)
%
% L_POINTDIST - distance from ellipsoid to vector.
%

  global ellOptions;

  [m, n] = size(E);
  [k, l] = size(X);
  t      = m * n;
  if (t > 1) & (l > 1) & (t ~= l)
    error('DISTANCE: number of ellipsoids does not match the number of vectors.');
  end

  dims = dimension(E);
  mn   = min(min(dims));
  mx   = max(max(dims));
  if mn ~= mx
    error('DISTANCE: ellipsoids must be of the same dimension.')
  end
  if mx ~= k
    error('DISTANCE: dimensions of ellipsoid an vector do not match.');
  end

  if ellOptions.verbose > 0
    if (t > 1) | (l > 1)
      fprintf('Computing %d ellipsoid-to-vector distances...\n', max([t l]));
    else
      fprintf('Computing ellipsoid-to-vector distance...\n');
    end
    fprintf('Invoking YALMIP...\n');
  end

  d      = [];
  status = [];
  if (t > 1) & (t == l)
    for i = 1:m
      dd  = [];
      sts = [];
      for j = 1:n
        y      = X(:, i*j);
        [q, Q] = double(E(i, j));
        Qi     = ell_inv(Q);
        Qi     = 0.5*(Qi + Qi');
        dst    = (q - y)'*Qi*(q - y) - 1;
        o      = struct('yalmiptime', [], 'solvertime', [], 'info', [], 'problem', [], 'dimacs', []);
        if dst > 0
          x = sdpvar(mx, 1);
          if flag
            f = (x - y)'*Qi*(x - y);
          else
            f = (x - y)'*(x - y);
          end
          C   = set(x'*Qi*x + 2*(-Qi*q)'*x + (q'*Qi*q - 1) <= 0);
          o   = solvesdp(C, f, ellOptions.sdpsettings);
          dst = double(f);
          if dst < ellOptions.abs_tol
            dst = 0;
          end
          dst = sqrt(dst);
        end
        dd  = [dd dst];
	sts = [sts o];
      end
      d      = [d; dd];
      status = [status sts];
    end
  elseif (t > 1)
    for i = 1:m
      dd  = [];
      sts = [];
      for j = 1:n
        y      = X;
        [q, Q] = double(E(i, j));
        Qi     = ell_inv(Q);
        Qi     = 0.5*(Qi + Qi');
        dst    = (q - y)'*Qi*(q - y) - 1;
        o      = struct('yalmiptime', [], 'solvertime', [], 'info', [], 'problem', [], 'dimacs', []);
        if dst > 0
          x = sdpvar(mx, 1);
          if flag
            f = (x - y)'*Qi*(x - y);
          else
            f = (x - y)'*(x - y);
          end
          C   = set(x'*Qi*x + 2*(-Qi*q)'*x + (q'*Qi*q - 1) <= 0);
          o   = solvesdp(C, f, ellOptions.sdpsettings);
          dst = double(f);
          if dst < ellOptions.abs_tol
            dst = 0;
          end
          dst = sqrt(dst);
        end
        dd  = [dd dst];
	sts = [sts o];
      end
      d      = [d; dd];
      status = [status sts];
    end
  else
    for i = 1:l
      y      = X(:, i);
      [q, Q] = double(E);
      Qi     = ell_inv(Q);
      Qi     = 0.5*(Qi + Qi');
      dst    = (q - y)'*Qi*(q - y) - 1;
      o      = struct('yalmiptime', [], 'solvertime', [], 'info', [], 'problem', [], 'dimacs', []);
      if dst > 0
        x = sdpvar(mx, 1);
        if flag
          f = (x - y)'*Qi*(x - y);
        else
          f = (x - y)'*(x - y);
        end
        C   = set(x'*Qi*x + 2*(-Qi*q)'*x + (q'*Qi*q - 1) <= 0);
        o   = solvesdp(C, f, ellOptions.sdpsettings);
        dst = double(f);
        if dst < ellOptions.abs_tol
          dst = 0;
        end
        dst = sqrt(dst);
      end
      d      = [d dst];
      status = [status o];
    end
  end

  return;





%%%%%%%%

function [d, status] = l_elldist(E, X, flag)
%
% L_ELLDIST - distance from ellipsoid to ellipsoid.
%

  global ellOptions;

  [m, n] = size(E);
  [k, l] = size(X);
  t1     = m * n;
  t2     = k * l;
  if (t1 > 1) & (t2 > 1) & ((m ~= k) | (n ~= l))
    error('DISTANCE: sizes of ellipsoidal arrays do not match.');
  end

  dims1 = dimension(E);
  dims2 = dimension(X);
  mn1   = min(min(dims1));
  mn2   = min(min(dims2));
  mx1   = max(max(dims1));
  mx2   = max(max(dims2));
  if (mn1 ~= mx1) | (mn2 ~= mx2) | (mn1 ~= mn2)
    error('DISTANCE: ellipsoids must be of the same dimension.');
  end

  if ellOptions.verbose > 0
    if (t1 > 1) | (t2 > 1)
      fprintf('Computing %d ellipsoid-to-ellipsoid distances...\n', max([t1 t2]));
    else
      fprintf('Computing ellipsoid-to-ellipsoid distance...\n');
    end
    fprintf('Invoking YALMIP...\n');
  end

  d      = [];
  status = [];
  if (t1 > 1) & (t2 > 1)
    for i = 1:m
      dd  = [];
      sts = [];
      for j = 1:n
        [q, Q] = double(E(i, j));
        [r, R] = double(X(i, j));
        Qi     = ell_inv(Q);
        Qi     = 0.5*(Qi + Qi');
        Ri     = ell_inv(R);
        Ri     = 0.5*(Ri + Ri');
        o      = struct('yalmiptime', [], 'solvertime', [], 'info', [], 'problem', [], 'dimacs', []);
        x      = sdpvar(mx1, 1);
        y      = sdpvar(mx1, 1);
        if flag
          f = (x - y)'*Qi*(x - y);
        else
          f = (x - y)'*(x - y);
        end
        C   = set(x'*Qi*x + 2*(-Qi*q)'*x + (q'*Qi*q - 1) <= 0);
        C   = C + set(y'*Ri*y + 2*(-Ri*r)'*y + (r'*Ri*r - 1) <= 0);
        o   = solvesdp(C, f, ellOptions.sdpsettings);
        dst = double(f);
        if dst < ellOptions.abs_tol
          dst = 0;
        end
        dst = sqrt(dst);
        dd  = [dd dst];
	sts = [sts o];
      end
      d      = [d; dd];
      status = [status sts];
    end
  elseif (t1 > 1)
    for i = 1:m
      dd  = [];
      sts = [];
      for j = 1:n
        [q, Q] = double(E(i, j));
        [r, R] = double(X);
        Qi     = ell_inv(Q);
        Qi     = 0.5*(Qi + Qi');
        Ri     = ell_inv(R);
        Ri     = 0.5*(Ri + Ri');
        o      = struct('yalmiptime', [], 'solvertime', [], 'info', [], 'problem', [], 'dimacs', []);
        x      = sdpvar(mx1, 1);
        y      = sdpvar(mx1, 1);
        if flag
          f = (x - y)'*Qi*(x - y);
        else
          f = (x - y)'*(x - y);
        end
        C   = set(x'*Qi*x + 2*(-Qi*q)'*x + (q'*Qi*q - 1) <= 0);
        C   = C + set(y'*Ri*y + 2*(-Ri*r)'*y + (r'*Ri*r - 1) <= 0);
        o   = solvesdp(C, f, ellOptions.sdpsettings);
        dst = double(f);
        if dst < ellOptions.abs_tol
          dst = 0;
        end
        dst = sqrt(dst);
        dd  = [dd dst];
	sts = [sts o];
      end
      d      = [d; dd];
      status = [status sts];
    end
  else
    for i = 1:k
      dd  = [];
      sts = [];
      for j = 1:l
        [q, Q] = double(E);
        [r, R] = double(X(i, j));
        Qi     = ell_inv(Q);
        Qi     = 0.5*(Qi + Qi');
        Ri     = ell_inv(R);
        Ri     = 0.5*(Ri + Ri');
        o      = struct('yalmiptime', [], 'solvertime', [], 'info', [], 'problem', [], 'dimacs', []);
        x      = sdpvar(mx1, 1);
        y      = sdpvar(mx1, 1);
        if flag
          f = (x - y)'*Qi*(x - y);
        else
          f = (x - y)'*(x - y);
        end
        C   = set(x'*Qi*x + 2*(-Qi*q)'*x + (q'*Qi*q - 1) <= 0);
        C   = C + set(y'*Ri*y + 2*(-Ri*r)'*y + (r'*Ri*r - 1) <= 0);
        o   = solvesdp(C, f, ellOptions.sdpsettings);
        dst = double(f);
        if dst < ellOptions.abs_tol
          dst = 0;
        end
        dst = sqrt(dst);
        dd  = [dd dst];
	sts = [sts o];
      end
      d      = [d; dd];
      status = [status sts];
    end
  end

  return;





%%%%%%%%

function [d, status] = l_hpdist(E, X, flag)
%
% L_HPDIST - distance from ellipsoid to hyperplane.
%

  global ellOptions;

  [m, n] = size(E);
  [k, l] = size(X);
  t1     = m * n;
  t2     = k * l;
  if (t1 > 1) & (t2 > 1) & ((m ~= k) | (n ~= l))
    error('DISTANCE: sizes of ellipsoidal and hyperplane arrays do not match.');
  end

  dims1 = dimension(E);
  dims2 = dimension(X);
  mn1   = min(min(dims1));
  mn2   = min(min(dims2));
  mx1   = max(max(dims1));
  mx2   = max(max(dims2));
  if (mn1 ~= mx1)
    error('DISTANCE: ellipsoids must be of the same dimension.');
  end
  if (mn2 ~= mx2)
    error('DISTANCE: hyperplanes must be of the same dimension.');
  end

  if ellOptions.verbose > 0
    if (t1 > 1) | (t2 > 1)
      fprintf('Computing %d ellipsoid-to-hyperplane distances...\n', max([t1 t2]));
    else
      fprintf('Computing ellipsoid-to-hyperplane distance...\n');
    end
  end

  d = [];
  if (t1 > 1) & (t2 > 1)
    for i = 1:m
      dd = [];
      for j = 1:n
        [v, c] = parameters(X(i, j));
        if c < 0
          c = -c;
          v = -v;
        end
        if flag
          sr = sqrt(v' * (E(i, j).shape) * v);
	else
          sr = sqrt(v' * v);
	end
        if (v' * E(i, j).center) < c
          d1 = (c - rho(E(i, j), v))/sr;
        else
          d1 = (-c - rho(E(i, j), -v))/sr;
        end
        dd = [dd d1];
      end
      d = [d; dd];
    end
  elseif (t1 > 1)
    [v, c] = parameters(X);
    if c < 0
      c = -c;
      v = -v;
    end
    for i = 1:m
      dd = [];
      for j = 1:n
        if flag
          sr = sqrt(v' * (E(i, j).shape) * v);
	else
          sr = sqrt(v' * v);
	end
        if (v' * E(i, j).center) < c
          d1 = (c - rho(E(i, j), v))/sr;
        else
          d1 = (-c - rho(E(i, j), -v))/sr;
        end
        dd = [dd d1];
      end
      d = [d; dd];
    end
  else
    for i = 1:k
      dd = [];
      for j = 1:l
        [v, c] = parameters(X(i, j));
        if c < 0
          c = -c;
          v = -v;
        end
        if flag
          sr = sqrt(v' * (E.shape) * v);
	else
          sr = sqrt(v' * v);
	end
        if (v' * E.center) < c
          d1 = (c - rho(E, v))/sr;
        else
          d1 = (-c - rho(E, -v))/sr;
        end
        dd = [dd d1];
      end
      d = [d; dd];
    end
  end

  status = [];

  return;





%%%%%%%%

function [d, status] = l_polydist(E, X)
%
% L_POLYDIST - distance from ellipsoid to polytope.
%

  global ellOptions;

  [m, n] = size(E);
  [k, l] = size(X);
  t1     = m * n;
  t2     = k * l;
  if (t1 > 1) & (t2 > 1) & ((m ~= k) | (n ~= l))
    error('DISTANCE: sizes of ellipsoidal and polytope arrays do not match.');
  end

  dims1 = dimension(E);
  dims2 = [];
  for i = 1:k;
    dd = [];
    for j = 1:l
      dd = [dd dimension(X(j))];
    end
    dims2 = [dims2; dd];
  end
  mn1   = min(min(dims1));
  mn2   = min(min(dims2));
  mx1   = max(max(dims1));
  mx2   = max(max(dims2));
  if (mn1 ~= mx1)
    error('DISTANCE: ellipsoids must be of the same dimension.');
  end
  if (mn2 ~= mx2)
    error('DISTANCE: polytopes must be of the same dimension.');
  end

  if ellOptions.verbose > 0
    if (t1 > 1) | (t2 > 1)
      fprintf('Computing %d ellipsoid-to-polytope distances...\n', max([t1 t2]));
    else
      fprintf('Computing ellipsoid-to-polytope distance...\n');
    end
    fprintf('Invoking YALMIP...\n');
  end

  d      = [];
  status = [];
  if (t1 > 1) & (t2 > 1)
    for i = 1:m
      dd  = [];
      sts = [];
      for j = 1:n
        [q, Q] = parameters(E(i, j));
        %[A, b] = double(X(i, j));
        [A, b] = double(X(j));
        if size(Q, 2) > rank(Q)
          Q = regularize(Q);
        end
        Q  = ell_inv(Q);
        Q  = 0.5*(Q + Q');
        x  = sdpvar(mx1, 1);
        y  = sdpvar(mx1, 1);
        if flag
          f  = (y - x)'*Q*(y - x);
        else
          f  = (y - x)'*(y - x);
        end
        C  = set(x'*Q*x + 2*(-Q*q)'*x + (q'*Q*q - 1) <= 0);
        C  = C + set(A*y - b <= 0);
        o  = solvesdp(C, f, ellOptions.sdpsettings);
        d1 = double(f);
        if d1 < ellOptions.abs_tol
          d1 = 0;
        end
        d1  = sqrt(d1);
        dd  = [dd d1];
	sts = [sts o];
      end
      d      = [d; dd];
      status = [status sts];
    end
  elseif (t1 > 1)
    [A, b] = double(X);
    for i = 1:m
      dd  = [];
      sts = [];
      for j = 1:n
        [q, Q] = parameters(E(i, j));
        if size(Q, 2) > rank(Q)
          Q = regularize(Q);
        end
        Q  = ell_inv(Q);
        Q  = 0.5*(Q + Q');
        x  = sdpvar(mx1, 1);
        y  = sdpvar(mx1, 1);
        if flag
          f  = (y - x)'*Q*(y - x);
        else
          f  = (y - x)'*(y - x);
        end
        C  = set(x'*Q*x + 2*(-Q*q)'*x + (q'*Q*q - 1) <= 0);
        C  = C + set(A*y - b <= 0);
        o  = solvesdp(C, f, ellOptions.sdpsettings);
        d1 = double(f);
        if d1 < ellOptions.abs_tol
          d1 = 0;
        end
        d1  = sqrt(d1);
        dd  = [dd d1];
	sts = [sts o];
      end
      d      = [d; dd];
      status = [status sts];
    end
  else
    [q, Q] = parameters(E);
    if size(Q, 2) > rank(Q)
      Q = regularize(Q);
    end
    Q = ell_inv(Q);
    Q = 0.5*(Q + Q');
    for i = 1:k
      dd  = [];
      sts = [];
      for j = 1:l
        %[A, b] = double(X(i, j));
        [A, b] = double(X(j));
        x  = sdpvar(mx1, 1);
        y  = sdpvar(mx1, 1);
        if flag
          f  = (y - x)'*Q*(y - x);
        else
          f  = (y - x)'*(y - x);
        end
        C  = set(x'*Q*x + 2*(-Q*q)'*x + (q'*Q*q - 1) <= 0);
        C  = C + set(A*y - b <= 0);
        o  = solvesdp(C, f, ellOptions.sdpsettings);
        d1 = double(f);
        if d1 < ellOptions.abs_tol
          d1 = 0;
        end
        d1  = sqrt(d1);
        dd  = [dd d1];
	sts = [sts o];
      end
      d      = [d; dd];
      status = [status sts];
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/distobjfun.m <==
function [d, g] = distobjfun(x, E1, E2, varargin)
%
% DISTOBJFUN - objective function for calculation of distance between two ellipsoids.
%

  q1 = E1.center;
  Q1 = E1.shape;
  q2 = E2.center;
  Q2 = E2.shape;

  d = x'*q2 + sqrt(x'*Q1*x) + sqrt(x'*Q2*x) - x'*q1;
  g = q2 - q1 + ((Q1*x)/sqrt(x'*Q1*x)) + ((Q2*x)/sqrt(x'*Q2*x));

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/distpobjfun.m <==
function [d, g] = distpobjfun(x, E, y, varargin)
%
% DISTPOBJFUN - objective function for calculation of distance between
%               an ellipsoid and a point.
%

  q = E.center;
  Q = E.shape;

  d = x'*q + sqrt(x'*Q*x) - x'*y;
  g = q - y + ((Q*x)/sqrt(x'*Q*x));

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/double.m <==
function [q, Q] = double(E)
%
% DOUBLE - returns parameters of the ellipsoid.
%
%
% Description:
% ------------
%
%    [q, Q] = DOUBLE(E)  Extracts the values of the center q and
%                        the shape matrix Q from the ellipsoid object E.
%
%
% Output:
% -------
%
%    q - center of the ellipsoid E.
%    Q - shape matrix of the ellipsoid E.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, DIMENSION, ISDEGENERATE.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  [m, n] = size(E);
  if (m > 1) | (n > 1)
    error('DOUBLE: the argument of this function must be single ellipsoid.');
  end
  
  if nargout < 2
    q = E.shape;
  else
    q = E.center;
    Q = E.shape;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/ellconstraint.m <==
function [F0, F, G0, G] = ellconstraint(x, Q1, Q2, varargin)
%
% Description:
% ------------
%
%    This function describes ellipsoidal constraint
%                          <l, Q l> = 1,
%    where Q is positive semidefinite.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  % Parameters Q1, Q2 are ignored,
  % F0, G0 must be empty.

  F0 = [];
  G0 = [];

  if nargin > 3
    Q = varargin{1};
    F = (x' * Q * x) - 1;
    G = 2 * Q * x;
  else
    F = (x' * x) - 1;
    G = 2 * x;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/ellintersection_ia.m <==
function [E, S] = ellintersection_ia(EE)
%
% ELLINTERSECTION_IA - computes maximum volume ellipsoid that is contained
%                      in the intersection of given ellipsoids.
%
%
% Description:
% ------------
%
%    E = ELLINTERSECTIONIA(EE)  Among all ellipsoids that are contained
%                               in the intersection of ellipsoids in EE,
%                               find the one that has maximal volume.
%
%
%     We use YALMIP as interface to the optimization tools.
%     (http://control.ee.ethz.ch/~joloef/yalmip.php)
%
%
% Output:
% -------
%
%    E - resulting maximum volume ellipsoid.
%    S - (optional) status variable returned by YALMIP.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, ELLUNION_EA
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  dims = dimension(EE);
  mn   = min(min(dims));
  mx   = max(max(dims));

  if mn ~= mx
    error('ELLINTERSECTION_IA: all ellipsoids must be of the same dimension.');
  end

  [m, n] = size(EE);
  M      = m * n;
  EE     = reshape(EE, 1, M);
  zz     = zeros(mn, 1);
  I      = eye(mn);

  if ellOptions.verbose > 0
    fprintf('Invoking YALMIP...\n');
  end

  B      = sdpvar(mn, mn);
  d      = sdpvar(mn, 1);
  ll     = sdpvar(M, 1);

  cnstr = lmi;

  for i = 1:M
    [q, Q] = double(EE(i));
    
    if rank(Q) < mn
      Q = regularize(Q);
    end
    
    A     = ell_inv(Q);
    b     = -A * q;
    c     = q' * A * q - 1;
    X     = [(-ll(i,1)-c+b'*Q*b) zz'       (d+Q*b)'
             zz                  ll(i,1)*I B
             (d+Q*b)             B         Q];

    cnstr = cnstr + set('X>=0');
    cnstr = cnstr + set('ll(i, 1)>=0');
  end

  S = solvesdp(cnstr, -logdet(B), ellOptions.sdpsettings);
  B = double(B);
  d = double(d);
  
  if rank(B) < mn
    B = regularize(B);
  end

  P = B * B';
  P = (1-ellOptions.abs_tol)*0.5*(P + P');

  E = ellipsoid(d, P);

  if nargout < 2
    clear S;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/ellipsoid.m <==
function [E] = ellipsoid(varargin)
%
% ELLIPSOID - constructor of the ellipsoid object.
%
%
% Description:
% ------------
%
%    
%          E = ELLIPSOID  Creates an empty ellipsoid.
%       E = ELLIPSOID(Q)  Creates an ellipsoid with shape matrix Q, centered at 0.
%    E = ELLIPSOID(q, Q)  Creates an ellipsoid with shape matrix Q and center q.
%
%    Here q is a vector in R^n, and Q in R^(nxn) is positive semi-definite matrix.
%    These parameters can be accessed by PARAMETERS(E) function call.
%    Also, DIMENSION(E) function call returns the dimension of the space
%    in which ellipsoid E is defined and the actual dimension of the ellipsoid;
%    function ISDEGENERATE(E) checks if ellipsoid E is degenerate.
%
%
% Output:
% -------
%
%    E = { x : <(x - q), Q^(-1)(x - q)> <= 1 } - ellipsoid.
%
%
% See also:
% ---------
%
%    ELLIPSOID/CONTENTS.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if nargin == 0
    E.center = [];
    E.shape  = [];
    E        = class(E, 'ellipsoid');
    return;
  end

  if nargin > 2
    error('ELLIPSOID: arguments must be center (optional) and shape matrix.');
  end

  if nargin == 1
    Q      = real(varargin{1});
    [m, n] = size(Q);
    q      = zeros(n, 1);
    k      = n;
    l      = 1;
  else
    q      = real(varargin{1});
    Q      = real(varargin{2});
    [k, l] = size(q);
    [m, n] = size(Q);
  end
  
  if l > 1
    error('ELLIPSOID: center of an ellipsoid must be a vector.');
  end
  
  if (m ~= n) | (min(min((Q == Q'))) == 0)
    error('ELLIPSOID: shape matrix must be symmetric.');
  end

  % We cannot just check the condition 'min(eig(Q)) < 0'
  % because the zero eigenvalue may be internally represented
  % as something like -10^(-15).
  mev = min(eig(Q));
  if (mev < 0)
    %tol = n * norm(Q) * eps;
    tol = ellOptions.abs_tol;
    if abs(mev) > tol
      error('ELLIPSOID: shape matrix must be positive semi-definite.');
    end
  end
  if k ~= n
    error('ELLIPSOID: dimensions of the center and the shape matrix do not match.');
  end

  E.center = q;
  E.shape  = Q; 
  E        = class(E, 'ellipsoid');

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/ellunion_ea.m <==
function [E, S] = ellunion_ea(EE)
%
% ELLUNION_EA - computes minimum volume ellipsoid that contains union
%               of given ellipsoids.
%
%
% Description:
% ------------
%
%    E = ELLUNION_EA(EE)  Among all ellipsoids that contain the union
%                         of ellipsoids in the ellipsoidal array EE,
%                         find the one that has minimal volume.
%
%
%     We use YALMIP as interface to the optimization tools.
%     (http://control.ee.ethz.ch/~joloef/yalmip.php)
%
%
% Output:
% -------
%
%    E - resulting minimum volume ellipsoid.
%    S - (optional) status variable returned by YALMIP.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, ELLINTERSECTION_IA.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  dims = dimension(EE);
  mn   = min(min(dims));
  mx   = max(max(dims));

  if mn ~= mx
    error('ELLUNION_EA: all ellipsoids must be of the same dimension.');
  end

  [m, n] = size(EE);
  M      = m * n;
  EE     = reshape(EE, 1, M);
  zz     = zeros(mn, mn);

  if ellOptions.verbose > 0
    fprintf('Invoking YALMIP...\n');
  end

  A      = sdpvar(mn, mn);
  b      = sdpvar(mn, 1);
  tt     = sdpvar(M, 1);

  cnstr = lmi;

  for i = 1:M
    [q, Q] = double(EE(i));
    
    if rank(Q) < mn
      Q = regularize(Q);
    end
    
    Q     = ell_inv(Q);
    bb    = -Q * q;
    cc    = q' * Q * q - 1;
    X     = [(A-tt(i,1)*Q)   (b-tt(i,1)*bb)  zz
             (b-tt(i,1)*bb)' (-1-tt(i,1)*cc) b'
             zz'             b               (-A)];
    cnstr = cnstr + set('X<=0');
    cnstr = cnstr + set('-tt(i, 1)<=0');
  end

  S = solvesdp(cnstr, -logdet(A), ellOptions.sdpsettings);
  A = double(A);
  b = double(b);
  
  B = sqrtm(A);
  P = ell_inv(B'*B);
  P = (1+ellOptions.abs_tol)*0.5*(P + P');

  A = ell_inv(A);
  p = -A * b;

  E = ellipsoid(p, P);

  if nargout < 2
    clear S;
  end

  return;
  


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/eq.m <==
function res = eq(E1, E2)
%
%
% Description:
% ------------
%
%    Implementation of '==' operation.
%
%
% Output:
% -------
%
%    1 - if E1 = E2, 0 - otherwise.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(E1, 'ellipsoid')) | ~(isa(E2, 'ellipsoid'))
    error('==: both arguments must be ellipsoids.');
  end

  [k, l] = size(E1);
  s      = k * l;
  [m, n] = size(E2);
  t      = m * n;

  if ((k ~= m) | (l ~= n)) & (s > 1) & (t > 1)
    error('==: sizes of ellipsoidal arrays do not match.');
  end

  res = [];
  if (s > 1) & (t > 1)
    for i = 1:m
      r = [];
      for j = 1:n
        if dimension(E1(i, j)) ~= dimension(E2(i, j))
          r = [r 0];
          continue;
        end
        q = E1(i, j).center - E2(i, j).center;
        Q = E1(i, j).shape - E2(i, j).shape;
        if (norm(q) > ellOptions.abs_tol) | (norm(Q) > ellOptions.abs_tol)
          r = [r 0];
        else
          r = [r 1];
        end
      end
      res = [res; r];
    end
  elseif (s > 1)
    for i = 1:k
      r = [];
      for j = 1:l
        if dimension(E1(i, j)) ~= dimension(E2)
          r = [r 0];
          continue;
        end
        q = E1(i, j).center - E2.center;
        Q = E1(i, j).shape - E2.shape;
        if (norm(q) > ellOptions.abs_tol) | (norm(Q) > ellOptions.abs_tol)
          r = [r 0];
        else
          r = [r 1];
        end
      end
      res = [res; r];
    end
  else
    for i = 1:m
      r = [];
      for j = 1:n
        if dimension(E1) ~= dimension(E2(i, j))
          r = [r 0];
          continue;
        end
        q = E1.center - E2(i, j).center;
        Q = E1.shape - E2(i, j).shape;
        if (norm(q) > ellOptions.abs_tol) | (norm(Q) > ellOptions.abs_tol)
          r = [r 0];
        else
          r = [r 1];
        end
      end
      res = [res; r];
    end
  end

  return; 


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/ge.m <==
function res = ge(E1, E2)
%
%
% Description:
% ------------
%
%    Same as GT.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  res = gt(E1, E2);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/gt.m <==
function res = gt(E1, E2)
%
%
% Description:
% ------------
%
%    See ISBIGGER for details.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  if ~(isa(E1, 'ellipsoid')) | ~(isa(E2, 'ellipsoid'))
    error('<>: both input arguments must be ellipsoids.');
  end

  [k, l] = size(E1);
  s      = k * l;
  [m, n] = size(E2);
  t      = m * n;

  if ((k ~= m) | (l ~= n)) & (s > 1) & (t > 1)
    error('<>: sizes of ellipsoidal arrays do not match.')
  end

  res = [];
  if (s > 1) & (t > 1)
    for i = 1:m
      r = [];
      for j = 1:n
        r = [r isbigger(E1(i, j), E2(i, j))];
      end
      res = [res; r];
    end
  elseif (s > 1)
    for i = 1:k
      r = [];
      for j = 1:l
        r = [r isbigger(E1(i, j), E2)];
      end
      res = [res; r];
    end
  else
    for i = 1:m
      r = [];
      for j = 1:n
        r = [r isbigger(E1, E2(i, j))];
      end
      res = [res; r];
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/hpintersection.m <==
function I = hpintersection(E, H)
%
% HPINTERSECTION - computes the intersection of ellipsoid with hyperplane.
%
%
% Description:
% ------------
%
%    I = HPINTERSECTION(E, H)  Given array of ellipsoids E and array of hyperplane
%                              structures H of the same size, or, alternatively,
%                              E can be single ellipsoid or H - single hyperplane,
%                              compute intersections of ellipsoids with
%                              hyperplanes pairwise.
%
%
% Output:
% -------
%
%    I - array of ellipsoids resulting from intersections.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, DISTANCE, INTERSECT, HYPERPLANE/HYPERPLANE.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(E, 'ellipsoid')) | ~(isa(H, 'hyperplane'))
    error('HPINTERSECTION: first argument must be ellipsoid, second argument - hyperplane.');
  end 

  [m, n] = size(E);
  [k, l] = size(H);
  t1     = m * n;
  t2     = k * l;
  if (t1 > 1) & (t2 > 1) & ((m ~= k) | (n ~= l))
    error('HPINTERSECTION: sizes of ellipsoidal and hyperplane arrays do not match.');
  end

  dims1 = dimension(E);
  dims2 = dimension(H);
  mn1   = min(min(dims1));
  mn2   = min(min(dims2));
  mx1   = max(max(dims1));
  mx2   = max(max(dims2));
  if (mn1 ~= mx1)
    error('HPINTERSECTION: ellipsoids must be of the same dimension.');
  end
  if (mn2 ~= mx2)
    error('HPINTERSECTION: hyperplanes must be of the same dimension.');
  end

  if ellOptions.verbose > 0
    if (t1 > 1) | (t2 > 1)
      fprintf('Computing %d ellipsoid-hyperplane intersections...\n', max([t1 t2]));
    else
      fprintf('Computing ellipsoid-hyperplane intersection...\n');
    end
  end

  I = [];
  if (t1 > 1) & (t2 > 1)
    for i = 1:m
      Q = [];
      for j = 1:n
        if distance(E(i, j), H(i, j)) > 0
          Q = [Q ellipsoid];
	else
          Q = [Q l_compute1intersection(E(i, j), H(i, j), mx1)];
	end
      end
      I = [I; Q];
    end
  elseif (t1 > 1)
    for i = 1:m
      Q = [];
      for j = 1:n
        if distance(E(i, j), H) > 0
          Q = [Q ellipsoid];
	else
          Q = [Q l_compute1intersection(E(i, j), H, mx1)];
	end
      end
      I = [I; Q];
    end
  else
    for i = 1:k
      Q = [];
      for j = 1:l
        if distance(E, H(i, j)) > 0
          Q = [Q ellipsoid];
	else
          Q = [Q l_compute1intersection(E, H(i, j), mx1)];
	end
      end
      I = [I; Q];
    end
  end

  return;





%%%%%%%%

function I = l_compute1intersection(E, H, n)
%
% L_COMPUTE1INTERSECTION - computes intersection of single ellipsoid with
%                          single hyperplane.
%

  global ellOptions;

  [v, c] = parameters(H);
  if c < 0
    v = - v;
    c = - c;
  end
  T = ell_valign([1; zeros(n-1, 1)], v);
  f = (c*T*v)/(v'*v);
  E = T*E - f;
  q = E.center;
  Q = E.shape;

  if rank(Q) < n
    if ellOptions.verbose > 0
      fprintf('HPINTERSECTION: Warning! Degenerate ellipsoid.\n');
      fprintf('                Regularizing...\n');
    end
    Q = regularize(Q);
  end

  W   = ell_inv(Q);
  W   = 0.5*(W + W');
  w   = W(2:n, 1);
  w11 = W(1, 1);
  W   = ell_inv(W(2:n, 2:n));
  W   = 0.5*(W + W');
  h   = (q(1, 1))^2 * (w11 - w'*W*w);

  z   = q + q(1, 1)*[-1; W*w];
  Z   = (1 - h) * [0 zeros(1, n-1); zeros(n-1, 1) W];
  I   = ellipsoid(z, Z);
  I   = ell_inv(T)*(I + f);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/intersect.m <==
function [res, status] = intersect(E, X, s)
%
% INTERSECT - checks if the union or intersection of ellipsoids intersects
%             given ellipsoid, hyperplane or polytope.
%
%
% Description:
% ------------
%
% RES = INTERSECT(E, X, s)  Checks if the union (s = 'u') or intersection (s = 'i')
%                           of ellipsoids in E intersects with objects in X.
%                           X can be array of ellipsoids, array of hyperplanes,
%                           or array of polytopes.
%                           Ellipsoids, hyperplanes or polytopes in X must have
%                           the same dimension as ellipsoids in E.
%                           s = 'u' (default) - union of ellipsoids in E.
%                           s = 'i' - intersection.
%
%    If we need to check the intersection of union of ellipsoids in E (s = 'u'),
%    or if E is a single ellipsoid, it can be done by calling distance function
%    for each of the ellipsoids in E and X, and if it returns negative value,
%    the intersection is nonempty.
%    Checking if the intersection of ellipsoids in E (with size of E greater than 1)
%    intersects with ellipsoids or hyperplanes in X is more difficult.
%    This problem can be formulated as quadratically constrained quadratic
%    programming (QCQP) problem.
%    Let E(q, Q) be an ellipsoid with center q and shape matrix Q.
%    To check if this ellipsoid intersects (or touches) the intersection
%    of ellipsoids E(q1, Q1), E(q2, Q2), ..., E(qn, Qn), we define the QCQP
%    problem:
%                      J(x) = <(x - q), Q^(-1)(x - q)> --> min
%    with constraints:
%                       <(x - q1), Q1^(-1)(x - q1)> <= 1   (1)
%                       <(x - q2), Q2^(-1)(x - q2)> <= 1   (2)
%                       ................................
%                       <(x - qn), Qn^(-1)(x - qn)> <= 1   (n)
%
%    If this problem is feasible, i.e. inequalities (1)-(n) do not contradict,
%    or, in other words, intersection of ellipsoids E(q1, Q1), E(q2, Q2), ..., E(qn, Qn)
%    is nonempty, then we can find vector y such that it satisfies inequalities (1)-(n)
%    and minimizes function J. If J(y) <= 1, then ellipsoid E(q, Q) intersects
%    or touches the given intersection, otherwise, it does not.
%    To check if E(q, Q) intersects the union of E(q1, Q1), E(q2, Q2), ..., E(qn, Qn),
%    we compute the distances from this ellipsoids to those in the union. 
%    If at least one such distance is negative, then E(q, Q) does intersect
%    the union.
%
%    If we check the intersection of ellipsoids with hyperplane H(v, c),
%    it is enough to check the feasibility of the problem
%                        1'x --> min
%    with constraints (1)-(n), plus
%                      <v, x> - c = 0.
%
%    Checking the intersection of ellipsoids with polytope P(A, b) reduces
%    to checking the feasibility of the problem 
%                        1'x --> min
%    with constraints (1)-(n), plus
%                         Ax <= b.
%
%    We use YALMIP as interface to optimization tools.
%    (http://control.ee.ethz.ch/~joloef/yalmip.php)
%
%
% Output:
% -------
%
%    RES - result:
%           -1 - problem is infeasible,
%                for example, if s = 'i', but the intersection of ellipsoids in E
%                is an empty set;
%            0 - intersection is empty;
%            1 - if intersection is nonempty.
%
%     S   - (optional) status variable returned by YALMIP.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, ISINSIDE, DISTANCE,
%    HYPERPLANE/HYPERPLANE, POLYTOPE/POLYTOPE,
%    YALMIP.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(E, 'ellipsoid'))
    error('INTERSECT: first input argument must be ellipsoid.');
  end
  if ~(isa(X, 'ellipsoid')) & ~(isa(X, 'hyperplane')) & ~(isa(X, 'polytope'))
    error('INTERSECT: second input argument must be ellipsoid, hyperplane or polytope.');
  end

  if (nargin < 3) | ~(ischar(s))
    s = 'u';
  end

  if s == 'u'
    [m, n] = size(E);
    res    = (distance(E(1, 1), X) <= ellOptions.abs_tol);
    for i = 1:m
      for j = 1:n
        if (i > 1) | (j > 1)
          res = res | (distance(E(i, j), X) <= ellOptions.abs_tol);
        end
      end
    end
    status = [];
  elseif min(size(E) == [1 1]) == 1
    res    = (distance(E, X) <= ellOptions.abs_tol);
    status = [];
  elseif isa(X, 'ellipsoid')
    dims = dimension(E);
    m    = min(min(dims));
    n    = max(max(dims));
    dims = dimension(X);
    k    = min(min(dims));
    l    = max(max(dims));
    if (m ~= n) | (k ~= l) | (k ~= m)
      error('INTERSECT: ellipsoids must be of the same dimension.');
    end
    if ellOptions.verbose > 0
      fprintf('Invoking YALMIP...\n');
    end
    [m, n] = size(X);
    res    = [];
    status = [];
    for i = 1:m
      r = [];
      s = [];
      for j = 1:n
        [rr, ss] = qcqp(E, X(i, j));
        r        = [r rr];
	s        = [s ss];
      end
      res    = [res; r];
      status = [status; s];
    end
  elseif isa(X, 'hyperplane')
    dims = dimension(E);
    m    = min(min(dims));
    n    = max(max(dims));
    dims = dimension(X);
    k    = min(min(dims));
    l    = max(max(dims));
    if (m ~= n) | (k ~= l) | (k ~= m)
      error('INTERSECT: ellipsoids and hyperplanes must be of the same dimension.');
    end
    if ellOptions.verbose > 0
      fprintf('Invoking YALMIP...\n');
    end
    [m, n] = size(X);
    res    = [];
    status = [];
    for i = 1:m
      r = [];
      s = [];
      for j = 1:n
        [rr, ss] = lqcqp(E, X(i, j));
        r        = [r rr];
        s        = [s ss];
      end
      res    = [res; r];
      status = [status; s];
    end
  else
    [m, n] = size(X);
    dims   = dimension(E);
    mm     = min(min(dims));
    nn     = max(max(dims));
    dims   = [];
    for i = 1:m
      dd = [];
      for j = 1:n
        dd = [dd dimension(X(j))];
      end
      dims = [dims; dd];
    end
    k = min(min(dims));
    l = max(max(dims));
    if (mm ~= nn) | (k ~= l) | (k ~= mm)
      error('INTERSECT: ellipsoids and polytopes must be of the same dimension.');
    end
    if ellOptions.verbose > 0
      fprintf('Invoking YALMIP...\n');
    end
    res    = [];
    status = [];
    for i = 1:m
      r = [];
      s = [];
      for j = 1:n
        [rr, ss] = lqcqp2(E, X(j));
        r        = [r rr];
        s        = [s ss];
      end
      res    = [res; r];
      status = [status; s];
    end
  end

  if nargout < 2
    clear status;
  end

  return;





%%%%%%%%

function [res, status] = qcqp(EA, E)
%
% QCQP - formulate quadratically constrained quadratic programming problem
%        and invoke external solver.
%

  global ellOptions;

  [q, Q] = parameters(E(1, 1));
  if size(Q, 2) > rank(Q)
    if ellOptions.verbose > 0
      fprintf('QCQP: Warning! Degenerate ellipsoid.\n');
      fprintf('      Regularizing...\n');
    end
    Q = regularize(Q);
  end
  Q = ell_inv(Q);
  Q = 0.5*(Q + Q');
  
  % YALMIP
  x         = sdpvar(length(Q), 1);
  objective = x'*Q*x + 2*(-Q*q)'*x + (q'*Q*q - 1);
  F         = set([]);
  
  [m, n] = size(EA);
  for i = 1:m
    for j = 1:n
      [q, Q] = parameters(EA(i, j));
      if size(Q, 2) > rank(Q)
        Q = regularize(Q);
      end
      Q = ell_inv(Q);
      Q = 0.5*(Q + Q');

      % YALMIP
      F = F + set(x'*Q*x + 2*(-Q*q)'*x + (q'*Q*q - 1) <= 0);
    end
  end

  % YALMIP 
  status = solvesdp(F, objective, ellOptions.sdpsettings);
  
  if status.problem ~= 0
    % problem is infeasible, or global minimum cannot be found
    res = -1;
    return;
  end

  if double(objective) < ellOptions.abs_tol
    res = 1;
  else
    res = 0;
  end

  return;





%%%%%%%%

function [res, status] = lqcqp(EA, H)
%
% LQCQP - formulate quadratic programming problem with linear and quadratic constraints,
%         and invoke external solver.
%

  global ellOptions;

  [v, c] = parameters(H);
  if c < 0
    c = -c;
    v = -v;
  end

  % YALMIP
  x         = sdpvar(size(v, 1), 1);
  objective = v'*x - c;
  F         = set([]);
  
  [m, n] = size(EA);
  for i = 1:m
    for j = 1:n
      [q, Q] = parameters(EA(i, j));
      if size(Q, 2) > rank(Q)
        Q = regularize(Q);
      end
      Q  = ell_inv(Q);
      Q  = 0.5*(Q + Q');

      % YALMIP
      F = F + set(x'*Q*x - 2*q'*Q*x + (q'*Q*q - 1) <= 0);
    end
  end

  % YALMIP 
  status = solvesdp(F, objective, ellOptions.sdpsettings);

  if status.problem ~= 0
    % problem is infeasible, or global minimum cannot be found
    res = -1;
    return;
  end

  F   = F + set(v'*x - c == 0);
  status = solvesdp(F, objective, ellOptions.sdpsettings);
  if status.problem ~= 0
    res = 0;
  else
    res = 1;
  end

  return;





%%%%%%%%

function [res, status] = lqcqp2(EA, P)
%
% LQCQP2 - formulate quadratic programming problem with linear and quadratic constraints,
%         and invoke external solver.
%

  global ellOptions;

  [A, b] = double(P);

  % YALMIP
  x         = sdpvar(size(A, 2), 1);
  objective = A(1, :)*x;
  F         = set([]);
  
  [m, n] = size(EA);
  for i = 1:m
    for j = 1:n
      [q, Q] = parameters(EA(i, j));
      if size(Q, 2) > rank(Q)
        Q = regularize(Q);
      end
      Q  = ell_inv(Q);
      Q  = 0.5*(Q + Q');

      % YALMIP
      F = F + set(x'*Q*x - 2*q'*Q*x + (q'*Q*q - 1) <= 0);
    end
  end

  % YALMIP 
  status = solvesdp(F, objective, ellOptions.sdpsettings);

  if status.problem ~= 0
    % problem is infeasible, or global minimum cannot be found
    res = -1;
    return;
  end

  F   = F + set(A*x - b <= 0);
  status = solvesdp(F, objective, ellOptions.sdpsettings);
  if status.problem ~= 0
    res = 0;
  else
    res = 1;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/intersection_ea.m <==
function E = intersection_ea(E1, X)
%
% INTERSECTION_EA - external ellipsoidal approximation of the intersection of
%                   two ellipsoids, or ellipsoid and halfspace, or ellipsoid
%                   and polytope.
%
%
% Description:
% ------------
%
%     E = INTERSECTION_EA(E1, E2) Given two ellipsoidal arrays of equal sizes,
%                                 E1 and E2, or, alternatively, E1 or E2 must be
%                                 a single ellipsoid, computes the ellipsoid 
%                                 that contains the intersection of two
%                                 corresponding ellipsoids from E1 and from E2.
%      E = INTERSECTION_EA(E1, H) Given array of ellipsoids E1 and array of
%                                 hyperplanes H whose sizes match, computes
%                                 the external ellipsoidal
%                                 approximations of intersections of ellipsoids
%                                 and halfspaces defined by hyperplanes in H.
%                                 If v is normal vector of hyperplane and c - shift,
%                                 then this hyperplane defines halfspace
%                                         <v, x> <= c.
%      E = INTERSECTION_EA(E1, P) Given array of ellipsoids E1 and array of
%                                 polytopes P whose sizes match, computes
%                                 the external ellipsoidal approximations
%                                 of intersections of ellipsoids E1 and
%                                 polytopes P.
%
%    The method used to compute the minimal volume overapproximating ellipsoid
%    is described in "Ellipsoidal Calculus Based on Propagation and Fusion"
%    by Lluis Ros, Assumpta Sabater and Federico Thomas;
%    IEEE Transactions on Systems, Man and Cybernetics, Vol.32, No.4, pp.430-442, 2002.
%    For more information, visit
%               http://www-iri.upc.es/people/ros/ellipsoids.html
%
%
% Output:
% -------
%
%    E - array of external approximating ellipsoids;
%        entries can be empty ellipsoids if the corresponding intersection
%        is empty.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, INTERSECTION_IA, INTERSECT, DISTANCE,
%    HYPERPLANE/HYPERPLANE, POLYTOPE/POLYTOPE.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(E1, 'ellipsoid'))
    error('INTERSECTION_EA: first input argument must be ellipsoid.');
  end
  if ~(isa(X, 'ellipsoid')) & ~(isa(X, 'hyperplane')) & ~(isa(X, 'polytope'))
    error('INTERSECTION_EA: second input argument must be ellipsoid, hyperplane or polytope.');
  end

  [k, l] = size(E1);
  [m, n] = size(X);
  dims1  = dimension(E1);

  if isa(X, 'polytope')
    dims2 = [];
    for i = 1:m
      dd = [];
      for j = 1:n
        dd = [dd dimension(X(j))];
      end
      dims2 = [dims2; dd];
    end
  else
    dims2 = dimension(X);
  end
  mn1   = min(min(dims1));
  mn2   = min(min(dims2));
  mx1   = max(max(dims1));
  mx2   = max(max(dims2));

  if (mn1 ~= mx1) | (mn2 ~= mx2) | (mx1 ~= mx2)
    if isa(X, 'hyperplane')
      error('INTERSECTION_EA: ellipsoids and hyperplanes must be of the same dimension.');
    elseif isa(X, 'polytope')
      error('INTERSECTION_EA: ellipsoids and polytopes must be of the same dimension.');
    else
      error('INTERSECTION_EA: ellipsoids must be of the same dimension.');
    end
  end

  t1     = k * l;
  t2     = m * n;
  if (t1 > 1) & (t2 > 1) & ((k ~= m) | (l ~= n))
    if isa(X, 'hyperplane')
      error('INTERSECTION_EA: sizes of ellipsoidal and hyperplane arrays do not match.');
    elseif isa(X, 'polytope')
      error('INTERSECTION_EA: sizes of ellipsoidal and polytope arrays do not match.');
    else
      error('INTERSECTION_EA: sizes of ellipsoidal arrays do not match.');
    end
  end

  E = [];
  if (t1 > 1) & (t2 > 1)
    for i = 1:k
      e = [];
      for j = 1:l
        if isa(X, 'polytope')
          e = [e l_polyintersect(E1, X(j))];
        else
          e = [e l_intersection_ea(E1(i, j), X(i, j))];
        end
      end
      E = [E; e];
    end
  elseif t1 > 0
    for i = 1:k
      e = [];
      for j = 1:l
        if isa(X, 'polytope')
          e = [e l_polyintersect(E1, X)];
        else
          e = [e l_intersection_ea(E1(i, j), X)];
        end
      end
      E = [E; e];
    end
  else
    for i = 1:m
      e = [];
      for j = 1:n
        if isa(X, 'polytope')
          e = [e l_polyintersect(E1, X(j))];
        else
          e = [e l_intersection_ea(E1, X(i, j))];
        end
      end
      E = [E; e];
    end
  end

  return;





%%%%%%%%

function E = l_intersection_ea(E1, E2)
%
% L_INTERSECTION_EA - computes external ellipsoidal approximation of intersection
%                     of single ellipsoid with single ellipsoid or halfspace.
%

  global ellOptions;

  q1 = E1.center;
  Q1 = E1.shape;
  if rank(Q1) < size(Q1, 1)
    Q1 = ell_inv(regularize(Q1));
  else
    Q1 = ell_inv(Q1);
  end

  if isa(E2, 'hyperplane')
    [v, c] = parameters(-E2);
    c      = c/sqrt(v'*v);
    v      = v/sqrt(v'*v);
    if (v'*q1 > c) & ~(intersect(E1, E2))
      E = E1;
      return;
    end
    if (v'*q1 < c) & ~(intersect(E1, E2))
      E = ellipsoid;
      return;
    end
    h  = 2*sqrt(maxeig(E1));
    q2 = c*v + h*v;
    Q2 = (v*v')/(h^2);

    [q, Q] = parameters(hpintersection(E1, E2));
    q2     = q + h*v;
  else
    if E1 == E2
      E = E1;
      return;
    end
    if ~intersect(E1, E2)
      E = ellipsoid;
      return;
    end
    q2 = E2.center;
    Q2 = E2.shape;
    if rank(Q2) < size(Q2, 1)
      Q2 = ell_inv(regularize(Q2));
    else
      Q2 = ell_inv(Q2);
    end
  end

  a = l_get_lambda(q1, Q1, q2, Q2, isa(E2, 'hyperplane'));
  X = a*Q1 + (1 - a)*Q2;
  X = 0.5*(X + X');
 % if rank(X) < size(X, 1)
 %   X = regularize(X);
 % end
  Y = ell_inv(X);
  Y = 0.5*(Y + Y');
  k = 1 - a*(1 - a)*(q2 - q1)'*Q2*Y*Q1*(q2 - q1);
  q = Y*(a*Q1*q1 + (1 - a)*Q2*q2);
  Q = (1+ellOptions.abs_tol)*k*Y;
  E = ellipsoid(q, Q); 
  
  return;





%%%%%%%%

function a = l_get_lambda(q1, Q1, q2, Q2, flag)
%
% L_GET_LAMBDA - find parameter value for minimal volume ellipsoid.
%

  [a, f] = fzero(@ell_fusionlambda, 0.5, [], q1, Q1, q2, Q2, size(q1, 1));

  if (a < 0) | (a > 1) 
    if flag | (det(Q1) > det(Q2))
      a = 1;
    else
      a = 0;
    end
  end

  return;





%%%%%%%%

function EA = l_polyintersect(E, P)
%
% L_POLYINTERSECT - computes external ellipsoidal approximation of intersection
%                   of single ellipsoid with single polytope.
%

  global ellOptions;

  EA = E;
  HA = polytope2hyperplane(P);
  n  = size(HA, 2);

  if isinside(E, P)
    EA = getOutterEllipsoid(P);
    return;
  end

  for i = 1:n
    EA = intersection_ea(EA, HA(i));
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/intersection_ia.m <==
function E = intersection_ia(E1, X)
%
% INTERSECTION_IA - internal ellipsoidal approximation of the intersection of
%                   of ellipsoid and ellipsoid, or ellipsoid and halfspace,
%                   or ellipsoid and polytope.
%
%
% Description:
% ------------
%
%  E = INTERSECTION_IA(E1, E2) Given two ellipsoidal arrays of equal sizes,
%                              E1 and E2, or, alternatively, E1 or E2 must be
%                              a single ellipsoid, comuptes the internal
%                              ellipsoidal approximations of intersections of
%                              two corresponding ellipsoids from E1 and from E2.
%   E = INTERSECTION_IA(E1, H) Given array of ellipsoids E1 and array of
%                              hyperplanes H whose sizes match, computes
%                              the internal ellipsoidal approximations of
%                              intersections of ellipsoids and halfspaces
%                              defined by hyperplanes in H.
%                              If v is normal vector of hyperplane and c - shift,
%                              then this hyperplane defines halfspace
%                                         <v, x> <= c.
%   E = INTERSECTION_IA(E1, P) Given array of ellipsoids E1 and array of
%                              polytopes P whose sizes match, computes
%                              the internal ellipsoidal approximations of
%                              intersections of ellipsoids E1 and polytopes P.
%
%
% Output:
% -------
%
%    E - array of internal approximating ellipsoids;
%        entries can be empty ellipsoids if the corresponding intersection
%        is empty.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, INTERSECTION_EA, INTERSECT, DISTANCE,
%    HYPERPLANE/HYPERPLANE, POLYTOPE/POLYTOPE.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(E1, 'ellipsoid'))
    error('INTERSECTION_IA: first input argument must be ellipsoid.');
  end
  if ~(isa(X, 'ellipsoid')) & ~(isa(X, 'hyperplane')) & ~(isa(X, 'polytope'))
    error('INTERSECTION_IA: second input argument must be ellipsoid, hyperplane or polytope.');
  end

  [k, l] = size(E1);
  [m, n] = size(X);
  dims1  = dimension(E1);

  if isa(X, 'polytope')
    dims2 = [];
    for i = 1:m
      dd = [];
      for j = 1:n
        dd = [dd dimension(X(j))];
      end
      dims2 = [dims2; dd];
    end
  else
    dims2 = dimension(X);
  end

  mn1   = min(min(dims1));
  mn2   = min(min(dims2));
  mx1   = max(max(dims1));
  mx2   = max(max(dims2));
  if (mn1 ~= mx1) | (mn2 ~= mx2) | (mx1 ~= mx2)
    if isa(X, 'hyperplane')
      error('INTERSECTION_IA: ellipsoids and hyperplanes must be of the same dimension.');
    elseif isa(X, 'polytope')
      error('INTERSECTION_IA: ellipsoids and polytopes must be of the same dimension.');
    else
      error('INTERSECTION_IA: ellipsoids must be of the same dimension.');
    end
  end

  t1     = k * l;
  t2     = m * n;
  if (t1 > 1) & (t2 > 1) & ((k ~= m) | (l ~= n))
    if isa(X, 'hyperplane')
      error('INTERSECTION_IA: sizes of ellipsoidal and hyperplane arrays do not match.');
    elseif isa(X, 'polytope')
      error('INTERSECTION_IA: sizes of ellipsoidal and polytope arrays do not match.');
    else
      error('INTERSECTION_IA: sizes of ellipsoidal arrays do not match.');
    end
  end

  E = [];
  if (t1 > 1) & (t2 > 1)
    for i = 1:k
      e = [];
      for j = 1:l
        if isa(X, 'polytope')
          e = [e l_polyintersect(E1(i, j), X(j))];
        else
          e = [e l_intersection_ia(E1(i, j), X(i, j))];
        end
      end
      E = [E; e];
    end
  elseif t1 > 0
    for i = 1:k
      e = [];
      for j = 1:l
        if isa(X, 'polytope')
          e = [e l_polyintersect(E1(i, j), X)];
        else
          e = [e l_intersection_ia(E1(i, j), X)];
        end
      end
      E = [E; e];
    end
  else
    for i = 1:m
      e = [];
      for j = 1:n
        if isa(X, 'polytope')
          e = [e l_polyintersect(E1(i, j), X(j))];
        else
          e = [e l_intersection_ia(E1, X(i, j))];
        end
      end
      E = [E; e];
    end
  end

  return;





%%%%%%%%

function E = l_intersection_ia(E1, E2)
%
% L_INTERSECTION_IA - computes internal ellipsoidal approximation of intersection
%                     of single ellipsoid with single ellipsoid or halfspace.
%

  global ellOptions;

  if isa(E2, 'ellipsoid')
    if E1 == E2
      E = E1;
    elseif ~intersect(E1, E2)
      E = ellipsoid;
    else
      E = ellintersection_ia([E1 E2]);
    end
    return;
  end

  q1 = E1.center;
  Q1 = E1.shape;
  if rank(Q1) < size(Q1, 1)
    Q1 = ell_inv(regularize(Q1));
  else
    Q1 = ell_inv(Q1);
  end

  [v, c] = parameters(-E2);
  c      = c/sqrt(v'*v);
  v      = v/sqrt(v'*v);
  if (v'*q1 > c) & ~(intersect(E1, E2))
    E = E1;
    return;
  end
  if (v'*q1 < c) & ~(intersect(E1, E2))
    E = ellipsoid;
    return;
  end

  [q, Q] = parameters(hpintersection(E1, E2));
  [r, x] = rho(E1, v);
  h      = 2*sqrt(maxeig(E1));
  q2     = q + h*v;
  Q2     = (v*v')/(h^2);
  st1    = 0;
  st2    = 0;
  e1     = (q1 - q)'*Q1*(q1 - q);
  e2     = (q2 - x)'*Q2*(q2 - x);
  a1     = (1 - e2)/(1 - e1*e2);
  a2     = (1 - e1)/(1 - e1*e2);
  Q      = a1*Q1 + a2*Q2;
  Q      = 0.5*(Q + Q');
  q      = ell_inv(Q)*(a1*Q1*q1 + a2*Q2*q2);
  Q      = Q/(1 - (a1*q1'*Q1*q1 + a2*q2'*Q2*q2 - q'*Q*q));
  Q      = ell_inv(Q);
  Q      = (1-ellOptions.abs_tol)*0.5*(Q + Q');
  E      = ellipsoid(q, Q);
  
  return;

  



%%%%%%%%

function EA = l_polyintersect(E, P)
%
% L_POLYINTERSECT - computes internal ellipsoidal approximation of intersection
%                   of single ellipsoid with single polytope.
%

  global ellOptions;

  EA = E;
  HA = polytope2hyperplane(P);
  n  = size(HA, 2);

  for i = 1:n
    EA = intersection_ia(EA, HA(i));
  end

  if isinside(E, P)
    EA = getInnerEllipsoid(P);
    return;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/inv.m <==
function I = inv(E)
%
% INV - inverts shape matrices of ellipsoids in the given array.
%
%
% Description:
% ------------
%
%    I = INV(E)  Inverts shape matrices of ellipsoids in the array E.
%                In case shape matrix is sigular, it is regularized before inversion.
%
%
% Output:
% -------
%
%    I - array of ellipsoids with inverted shape matrices.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  if ~(isa(E, 'ellipsoid'))
    error('INV: input argument must be array of ellipsoids.');
  end

  I      = E;
  [m, n] = size(I);

  for i = 1:m
    for j = 1:n
      if isdegenerate(I(i, j))
        Q = regularize(I(i, j).shape);
      else
        Q = I(i, j).shape;
      end
      Q             = ell_inv(Q);
      I(i, j).shape = 0.5*(Q + Q');
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/isbaddirection.m <==
function res = isbaddirection(E1, E2, L)
%
% ISBADDIRECTION - checks if ellipsoidal approximations of geometric difference
%                  of two ellipsoids can be computed for given directions.
%
%
% Description:
% ------------
%
%    RES = ISBADDIRECTION(E1, E2, L)  Checks if it is possible to build ellipsoidal
%                                     approximation of the geometric difference
%                                     of two ellipsoids E1 - E2 in directions
%                                     specified by matrix L (columns of L are
%                                     direction vectors).
%
%    Type 'help minkdiff_ea' or 'help minkdiff_ia' for more information.
%
%
% Output:
% -------
%
%    RES - array of 1 or 0 with length being equal to the number of columns
%          in matrix L.
%          1 marks direction vector as bad - ellipsoidal approximation cannot
%          be computed for this direction.
%          0 means the opposite.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, MINKDIFF, MINKDIFF_EA, MINKDIFF_IA.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  [k, d] = size(L);

  if isbigger(E1, E2) == 0
    if ellOptions.verbose > 0
      fprintf('ISBADDIRECTION: geometric difference of these two ellipsoids is empty set.\n');
      fprintf('                All directions are bad.\n');
    end
    res = ones(1, d);
    return;
  end

  n = dimension(E1);

  if k ~= n
    error('ISBADDIRECTION: direction vectors must be of the same dimension as ellipsoids.');
  end

  res = [];
  Q1  = E1.shape;
  Q2  = E2.shape;
  T   = ell_simdiag(Q2, Q1);
  a   = min(abs(diag(T*(Q1)*T')));
  for i = 1:d
    l = L(:, i);
    p = sqrt(l'*Q1*l)/sqrt(l'*Q2*l);
    if a > p
      res = [res 0];
    else
      res = [res 1];
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/isbigger.m <==
function res = isbigger(E1, E2)
%
% ISBIGGER - checks if one ellipsoid would contain the other if their centers
%            would coincide.
%
%
% Description:
% ------------
%
%    RES = ISBIGGER(E1, E2)  Given two single ellipsoids of the same dimension,
%                            E1 and E2, check if E1 would contain E2 inside if
%                            they were both centered at origin.
%
%
% Output:
% -------
%
%    1 - if ellipsoid E1 would contain E2 inside, 0 - otherwise.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(E1, 'ellipsoid')) | ~(isa(E2, 'ellipsoid'))
    error('ISBIGGER: both arguments must be single ellipsoids.');
  end

  [k, l] = size(E1);
  [m, n] = size(E2);
  if (k > 1) | (l > 1) | (m > 1) | (n > 1)
    error('ISBIGGER: both arguments must be single ellipsoids.');
  end

  [m, r1] = dimension(E1);
  [n, r2] = dimension(E2);
  if m ~= n
    error('ISBIGGER: both ellipsoids must be of the same dimension.');
  end
  if r1 < r2
    res = 0;
    return;
  end

  A = E1.shape;
  B = E2.shape;
  if r1 < m
    if ellOptions.verbose > 0
      fprintf('ISBIGGER: Warning! First ellipsoid is degenerate.');
      fprintf('          Regularizing...');
    end
    A = regularize(A);
  end

  T = ell_simdiag(A, B);
  if max(abs(diag(T*B*T'))) < (1 + ellOptions.abs_tol)
    res = 1;
  else
    res = 0;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/isdegenerate.m <==
function res = isdegenerate(E)
%
% ISDEGENERATE - checks if the ellipsoid is degenerate.
%
%
% Description:
% ------------
%
%          RES = ISDEGENERATE(E)  Returns 1 if ellipsoid E is degenerate,
%                                 0 - otherwise.
%
%
% Output:
% -------
%
%    1 - if ellipsoid E is degenerate, 0 - otherwise.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, DIMENSION.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  [m, n] = size(E);

  for i = 1:m
    for j = 1:n
      if rank(E(i, j).shape) < size(E(i, j).shape, 1)
        res(i, j) = 1;
      else
        res(i, j) = 0;
      end
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/isempty.m <==
function res = isempty(E)
%
% ISEMPTY - checks if the ellipsoid object is empty.
%
%
% Description:
% ------------
%
%    RES = ISEMPTY(E)  Given ellipsoidal array E, returns array of ones and zeros
%                      specifying which ellipsoids in the array are empty.
%
%
% Output:
% -------
%
%    1 - if ellipsoid is empty, 0 - otherwise.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(E, 'ellipsoid'))
    error('ISEMPTY: input argument must be ellipsoid.');
  end

  res = ~dimension(E);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/isinside.m <==
function [res, status] = isinside(E1, E2, s)
%
% ISINSIDE - checks if the intersection of ellipsoids contains the union or
%            intersection of given ellipsoids or polytopes.
%
%
% Description:
% ------------
%
% RES = ISINSIDE(E1, E2, s) Checks if the union (s = 'u') or intersection (s = 'i')
%                           of ellipsoids in E2 lies inside the intersection of
%                           ellipsoids in E1.
%                           Ellipsoids in E1 and E2 must be of the same dimension.
%                           s = 'u' (default) - union of ellipsoids in E2.
%                           s = 'i' - intersection.
%   RES = ISINSIDE(E, P, s) Checks if the union (s = 'u') or intersection (s = 'i')
%                           of polytopes in P lies inside the intersection of
%                           ellipsoids in E.
%                           Ellipsoids in E and polytopes in P must be
%                           of the same dimension.
%                           s = 'u' (default) - union of polytopes in P.
%                           s = 'i' - intersection.
%
%    To check if the union of ellipsoids E2 belongs to the intersection of
%    ellipsoids E1, it is enough to check that every ellipsoid of E2 is 
%    contained in every ellipsoid of E1.
%    Checking if the intersection of ellipsoids in E2 is inside intersection E1
%    can be formulated as quadratically constrained quadratic programming (QCQP)
%    problem.
%    Let E(q, Q) be an ellipsoid with center q and shape matrix Q.
%    To check if this ellipsoid contains the intersection of ellipsoids
%    E(q1, Q1), E(q2, Q2), ..., E(qn, Qn), we define the QCQP problem:
%                      J(x) = <(x - q), Q^(-1)(x - q)> --> max
%    with constraints:
%                       <(x - q1), Q1^(-1)(x - q1)> <= 1   (1)
%                       <(x - q2), Q2^(-1)(x - q2)> <= 1   (2)
%                       ................................
%                       <(x - qn), Qn^(-1)(x - qn)> <= 1   (n)
%
%    If this problem is feasible, i.e. inequalities (1)-(n) do not contradict,
%    or, in other words, intersection of ellipsoids E(q1, Q1), E(q2, Q2), ..., E(qn, Qn)
%    is nonempty, then we can find vector y such that it satisfies inequalities (1)-(n)
%    and maximizes function J. If J(y) <= 1, then ellipsoid E(q, Q) contains
%    the given intersection, otherwise, it does not.
%
%    The intersection of polytopes is a polytope, which is computed
%    by the standard routine of MPT. If the vertices of this polytope
%    belong to the intersection of ellipsoids, then the polytope itself
%    belongs to this intersection.
%    Checking if the union of polytopes belongs to the intersection
%    of ellipsoids is the same as checking if its convex hull belongs 
%    to this intersection.
%
%    We use YALMIP as interface to the optimization tools.
%    (http://control.ee.ethz.ch/~joloef/yalmip.php)
%
%
% Output:
% -------
%
%    RES - result:
%           -1 - problem is infeasible,
%                for example, if s = 'i', but the intersection of ellipsoids in E2
%                is an empty set;
%            0 - intersection is empty;
%            1 - if intersection is nonempty.
%    S   - (optional) status variable returned by YALMIP.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, INTERSECT, ISINTERNAL,
%    POLYTOPE/POLYTOPE.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(E1, 'ellipsoid'))
    error('ISINSIDE: first input argument must be ellipsoid.');
  end

  if ~(isa(E2, 'ellipsoid')) & ~(isa(E2, 'polytope'))
    error('ISINSIDE: second input arguments must be ellipsoids or polytope.');
  end

  if (nargin < 3) | ~(ischar(s))
    s = 'u';
  end

  status = [];

  if isa(E2, 'polytope')
    [m, n] = size(E2);
    if s == 'i'
      PP = E2(1);
      for j = 1:n
        PP = PP & E2(j);
      end
      X = extreme(PP);
    else
      X = [];
      for j = 1:n
        X = [X; extreme(E2(j))];
      end
    end
    if isempty(X)
      res = -1;
    else
      res = min(isinternal(E1, X', 'i'));
    end

    if nargout < 2
      clear status;
    end

    return;
  end

  if s == 'u'
    [m, n] = size(E1);
    res    = 1;
    for i = 1:m
      for j = 1:n
        if min(min(contains(E1(i, j), E2))) < 1
          res = 0;
          if nargout < 2
            clear status;
          end
          return;
        end
      end
    end
  elseif min(size(E2) == [1 1]) == 1
    res = 1;
    if min(min(contains(E1, E2))) < 1
      res = 0;
    end
  else
    dims = dimension(E1);
    m    = min(min(dims));
    n    = max(max(dims));
    dims = dimension(E2);
    k    = min(min(dims));
    l    = max(max(dims));
    if (m ~= n) | (k ~= l) | (k ~= m)
      error('ISINSIDE: ellipsoids must be of the same dimension.');
    end
    if ellOptions.verbose > 0
      fprintf('Invoking YALMIP...\n');
    end
    [m, n] = size(E1);
    res    = 1;
    for i = 1:m
      for j = 1:n
        [res, status] = qcqp(E2, E1(i, j));
        if res < 1
          if nargout < 2
            clear status;
          end
          return;
	end
      end
    end
  end

  if nargout < 2
    clear status;
  end

  return;





%%%%%%%%

function [res, status] = qcqp(EA, E)
%
% QCQP - formulate quadratically constrained quadratic programming problem
%        and invoke external solver.
%

  global ellOptions;

  [q, Q] = parameters(E(1, 1));
  if size(Q, 2) > rank(Q)
    if ellOptions.verbose > 0
      fprintf('QCQP: Warning! Degenerate ellipsoid.\n');
      fprintf('      Regularizing...\n');
    end
    Q = regularize(Q);
  end
  Q = ell_inv(Q);
  Q = 0.5*(Q + Q');

  % YALMIP
  x         = sdpvar(length(Q), 1);
  objective = x'*Q*x + 2*(-Q*q)'*x + (q'*Q*q - 1);
  F         = set([]);
  
  [m, n] = size(EA);
  for i = 1:m
    for j = 1:n
      [q, Q] = parameters(EA(i, j));
      if size(Q, 2) > rank(Q)
        Q = regularize(Q);
      end
      Q = ell_inv(Q);
      Q = 0.5*(Q + Q');

      % YALMIP
      F = F + set(x'*Q*x + 2*(-Q*q)'*x + (q'*Q*q - 1) <= 0);
    end
  end

  % YALMIP 
  status = solvesdp(F, -objective, ellOptions.sdpsettings);
  
  if status.problem ~= 0
    % problem is infeasible, or global minimum cannot be found
    res = -1;
    return;
  end

  if double(objective) < ellOptions.abs_tol
    res = 1;
  else
    res = 0;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/isinternal.m <==
function res = isinternal(E, X, s)
%
% ISINTERNAL - checks if given points belong to the union or intersection
%              of ellipsoids in the given array.
%
%
% Description:
% ------------
%
%    RES = ISINTERNAL(E, X, s)  Checks if vectors specified as columns of matrix X
%                               belong to the union (s = 'u'), or
%                               intersection (s = 'i') of the ellipsoids in E.
%                               If E is a single ellipsoid, then this function
%                               checks if points in X belong to E or not.
%                               Ellipsoids in E must be of the same dimension.
%                               Column size of matrix X should match the dimension
%                               of ellipsoids.
%
%    Let E(q, Q) be an ellipsoid with center q and shape matrix Q.
%    Checking if given vector x belongs to E(q, Q) is equivalent to checking
%    if inequality
%                    <(x - q), Q^(-1)(x - q)> <= 1
%    holds.
%    If x belongs to at least one of the ellipsoids in the array, then it belongs
%    to the union of these ellipsoids. If x belongs to all ellipsoids in the array,
%    then it belongs to the intersection of these ellipsoids.
%    The default value of the specifier s = 'u'.
%
%    WARNING: be careful with degenerate ellipsoids.
%
%
% Output:
% -------
%
%    Array of 1 and/or 0.
%    1 - if vector belongs to the union or intersection of ellipsoids,
%    0 - otherwise.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, DIMENSION, ISDEGENERATE, DISTANCE.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~isa(E, 'ellipsoid')
    error('ISINTERNAL: first argument must be an ellipsoid, or an array of ellipsoids.');
  end

  dims = dimension(E);
  m    = min(min(dims));
  n    = max(max(dims));
  if m ~= n
    error('ISINTERNAL: ellipsoids must be of the same dimension.');
  end

  if ~(isa(X, 'double'))
    error('ISINTERNAL: second argument must be an array of vectors.');
  end

  if (nargin < 3) | ~(ischar(s))
    s = 'u';
  end

  res = [];

  if (s ~= 'u') & (s ~= 'i')
    error('ISINTERNAL: third argument is expected to be either ''u'', or ''i''.');
  end

  [k, l] = size(X);
  if k ~= n
    error('ISINTERNAL: dimensions of ellipsoid and vector do not match.');
  end

  for i = 1:l
    res = [res isinternal_sub(E, X(:, i), s, k)];
  end

  return;



%%%%%%%%
  
function res = isinternal_sub(E, x, s, k)
%
% ISINTERNAL_SUB - compute result for single vector.
%

  global ellOptions;

  if s == 'u'
    res = 0;
  else
    res = 1;
  end

  [m, n] = size(E);
  for i = 1:m
    for j = 1:n
      q = x - E(i, j).center;
      Q = E(i, j).shape;

      if rank(Q) < k
        if ellOptions.verbose > 0
          fprintf('ISINTERNAL: Warning! There is degenerate ellipsoid in the array.\n');
          fprintf('            Regularizing...\n');
        end
        Q = regularize(Q);
      end
 
      r = q' * ell_inv(Q) * q;
      if (s == 'u')
        if (r < 1) | (abs(r - 1) < ellOptions.abs_tol)
          res = 1;
          return;
        end
      else
        if (r > 1) & (abs(r - 1) > ellOptions.abs_tol)
          res = 0;
          return;
        end
      end
    end
  end
  
  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/le.m <==
function res = le(E1, E2)
%
%
% Description:
% ------------
%
%    Same as LT.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  res = lt(E1, E2);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/lt.m <==
function res = lt(E1, E2)
%
%
% Description:
% ------------
%
%    The opposite of GT.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  res = gt(E2, E1);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/maxeig.m <==
function M = maxeig(E)
%
% MAXEIG - return the maximal eigenvalue of the ellipsoid.
%
%
% Description:
% ------------
%
%    M = MAXEIG(E)  Returns the largest eigenvalues of ellipsoids in the array E.
%
%
% Output:
% -------
%
%    M - array of maximal eigenvalues of ellipsoids in the input array E.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, ISDEGENERATE, MINEIG.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(E, 'ellipsoid'))
    error('MAXEIG: input argument must be ellipsoid.')
  end

  [m, n] = size(E);
  M      = [];
  for i = 1:m
    mx = [];
    for j = 1:n
      mx = [mx max(eig(E(i, j).shape))];
    end
    M = [M; mx];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/mineig.m <==
function M = mineig(E)
%
% MINEIG - return the minimal eigenvalue of the ellipsoid.
%
%
% Description:
% ------------
%
%    M = MINEIG(E)  Returns the smallest eigenvalues of ellipsoids in the array E.
%
%
% Output:
% -------
%
%    M - array of minimal eigenvalues of ellipsoids in the input array E.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, ISDEGENERATE, MAXEIG.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(E, 'ellipsoid'))
    error('MINEIG: input argument must be ellipsoid.')
  end

  [m, n] = size(E);
  M      = [];
  for i = 1:m
    mx = [];
    for j = 1:n
      if isdegenerate(E(i, j))
        mx = [mx 0];
      else
        mx = [mx min(eig(E(i, j).shape))];
      end
    end
    M = [M; mx];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/minkdiff.m <==
function [y, Y] = minkdiff(varargin)
%
% MINKDIFF - computes geometric (Minkowski) difference of two ellipsoids in 2D or 3D.
%
%
% Description:
% ------------
%
% MINKDIFF(E1, E2, OPTIONS)  Computes geometric difference of two ellipsoids
%                            E1 - E2, if 1 <= dimension(E1) = dimension(E2) <= 3,
%                            and plots it if no output arguments are specified.
%
%    [y, Y] = MINKDIFF(E1, E2)  Computes geometric difference of two ellipsoids
%                               E1 - E2.
%                               Here y is the center, and Y - array of
%                               boundary points.
%             MINKDIFF(E1, E2)  Plots geometric difference of two ellipsoids
%                               E1 - E2 in default (red) color.
%    MINKDIFF(E1, E2, Options)  Plots geometric difference E1 - E2 using options
%                               given in the Options structure.
%
%    In order for the geometric difference to be nonempty set, ellipsoid E1
%    must be bigger than E2 in the sense that if E1 and E2 had the same center,
%    E2 would be contained inside E1.
%
%
% Options.show_all     - if 1, displays also ellipsoids E1 and E2.
% Options.newfigure    - if 1, each plot command will open a new figure window.
% Options.fill         - if 1, the resulting set in 2D will be filled with color.
% Options.color        - sets default colors in the form [x y z].
% Options.shade = 0-1  - level of transparency (0 - transparent, 1 - opaque).
%
%
% Output:
% -------
%
%    y - center of the resulting set.
%    Y - set of boundary points (vertices) of resulting set.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, MINKDIFF_EA, MINKDIFF_IA, ISBIGGER, ISBADDIRECTION,
%                         MINKSUM, MINKSUM_EA, MINKSUM_IA.
%

% 
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if nargin < 2
    error('MINKDIFF: first and second arguments must be single ellipsoids.');
  end

  E1 = varargin{1};
  E2 = varargin{2};

  if ~(isa(E1, 'ellipsoid')) | ~(isa(E2, 'ellipsoid'))
    error('MINKDIFF: first and second arguments must be single ellipsoids.');
  end

  if isbigger(E1, E2) == 0
    switch nargout
      case 0,
        fprintf('Geometric difference of these two ellipsoids is empty set.');
        return;

      case 1,
        y = [];
        return;

      otherwise,
        y = [];
        Y = [];
        return;

    end
  end

  if nargin > 2
    if isstruct(varargin{3})
      Options = varargin{3};
    else
      Options = [];
    end
  else
    Options = [];
  end

  if ~isfield(Options, 'newfigure')
    Options.newfigure = 0;
  end

  if ~isfield(Options, 'fill')
    Options.fill = 0;
  end

  if ~isfield(Options, 'show_all')
    Options.show_all = 0;
  end

  if ~isfield(Options, 'color')
    Options.color = [1 0 0];
  end

  if ~isfield(Options, 'shade')
    Options.shade = 0.4;
  else
    Options.shade = Options.shade(1, 1);
  end

  clr  = Options.color;
  m    = dimension(E1);
  n    = dimension(E2);
  if m ~= n
    error('MINKDIFF: ellipsoids must be of the same dimension.');
  end
  if n > 3
    error('MINKDIFF: ellipsoid dimension must be not higher than 3.');
  end

  %opts.fill          = Options.fill;
  %opts.shade(1, 1:2) = Options.shade;

  if nargout == 0
    ih = ishold;
  end

  if (Options.show_all ~= 0) & (nargout == 0)
    plot([E1 E2], 'b');
    hold on;
    if Options.newfigure ~= 0
      figure;
    else
      newplot;
    end
  end

  if ellOptions.verbose > 0
    if nargout == 0
      fprintf('Computing and plotting geometric difference of two ellipsoids...\n');
    else
      fprintf('Computing geometric difference of two ellipsoids...\n');
    end
  end
	
  Q1 = E1.shape;
  if rank(Q1) < size(Q1, 1)
    Q1 = regularize(Q1);
  end
  Q2 = E2.shape;
  if rank(Q2) < size(Q2, 1)
    Q2 = regularize(Q2);
  end
  switch n
    case 2,
      y      = E1.center - E2.center;
      phi    = linspace(0, 2*pi, ellOptions.plot2d_grid);
      l = rm_bad_directions(Q1, Q2, [cos(phi); sin(phi)]);
      if size(l, 2) > 0
        [r, Y] = rho(E1, l);
        [r, X] = rho(E2, l);
        Y      = Y - X;
        Y      = [Y Y(:, 1)];
      else
        Y = y;
      end
      if nargout == 0
        if Options.fill ~= 0
          fill(Y(1, :), Y(2, :), clr);
          hold on;
        end
        h = ell_plot(Y);
        hold on;
        set(h, 'Color', clr, 'LineWidth', 2);
        h = ell_plot(y, '.');
        set(h, 'Color', clr);
      end

    case 3,
      y   = E1.center - E2.center;
      M   = ellOptions.plot3d_grid/2;
      N   = M/2;
      psy = linspace(0, pi, N);
      phi = linspace(0, 2*pi, M);
      l   = [];
      for i = 2:(N - 1)
        arr = cos(psy(i))*ones(1, M);
        l   = [l [cos(phi)*sin(psy(i)); sin(phi)*sin(psy(i)); arr]];
      end
      l = rm_bad_directions(Q1, Q2, l);
      if size(l, 2) > 0
        [r, Y] = rho(E1, l);
        [r, X] = rho(E2, l);
        Y      = Y - X;
      else
        Y = y;
      end
      if nargout == 0
        vs   = size(Y, 2);
        if vs > 1
          chll = convhulln(Y');
          patch('Vertices', Y', 'Faces', chll, ...
                'FaceVertexCData', clr(ones(1, vs), :), 'FaceColor', 'flat', ...
                'FaceAlpha', Options.shade(1, 1));
        else
          h = ell_plot(y, '*');
          set(h, 'Color', clr);
        end
        hold on;
        shading interp;
        lighting phong;
        material('metal');
        view(3);
        %camlight('headlight','local');
        %camlight('headlight','local');
        %camlight('right','local');
        %camlight('left','local');
      end

    otherwise,
      y       = E1.center - E2.center;
      Y(1, 1) = E1.center - E2.center + sqrt(E2.shape) - sqrt(E1.shape);
      Y(1, 2) = E1.center - E2.center + sqrt(E1.shape) - sqrt(E2.shape);
      if nargout == 0
        h = ell_plot(Y);
        hold on;
        set(h, 'Color', clr, 'LineWidth', 2);
        h = ell_plot(y, '*');
        set(h, 'Color', clr);
      end

  end

  if nargout == 0
    if ih == 0
      hold off;
    end
  end

  if nargout == 1
    y = Y;
  end
  if nargout == 0
    clear y, Y;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/minkdiff_ea.m <==
function EA = minkdiff_ea(E1, E2, L)
%
% MINKDIFF_EA - computation of external approximating ellipsoids of the geometric
%               difference of two ellipsoids in given directions.
%
%
% Description:
% ------------
%
%    EA = MINKDIFF_EA(E1, E2, L)  Computes external approximating ellipsoids
%                                 of the geometric difference of two ellipsoids E1 - E2
%                                 in directions specified by columns of matrix L.
%
%    First condition for the approximations to be computed, is that ellipsoid
%    E1 must be bigger than ellipsoid E2 in the sense that if they had the same
%    center, E2 would be contained inside E1. Otherwise, the geometric difference
%    E1 - E2 is an empty set.
%    Second condition for the approximation in the given direction l to exist,
%    is the following. Given 
%                   P = sqrt(<l, Q1 l>)/sqrt(<l, Q2 l>)
%    where Q1 is the shape matrix of ellipsoid E1, and Q2 - shape matrix of E2,
%    and R being minimal root of the equation
%                   det(Q1 - R Q2) = 0,
%    parameter P should be less than R.
%    If both of these conditions are satisfied, then external approximating
%    ellipsoid is defined by its shape matrix
%             Q = (Q1^(1/2) + S Q2^(1/2))' (Q1^(1/2) + S Q2^(1/2)),
%    where S is orthogonal matrix such that vectors Q1^(1/2) l and S Q2^(1/2) l
%    are parallel, and its center
%             q = q1 - q2,
%    where q1 is center of ellipsoid E1 and q2 - center of E2.
%
%
% Output:
% -------
%
%    EA - array of external approximating ellipsoids
%         (empty, if for all specified directions approximations cannot be computed).
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, MINKDIFF_IA, MINKDIFF, ISBIGGER, ISBADDIRECTION,
%                         MINKSUM_EA, MINKSUM_IA.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(E1, 'ellipsoid')) | ~(isa(E2, 'ellipsoid'))
    error('MINKDIFF_EA: first and second arguments must be single ellipsoids.');
  end

  [k, l] = size(E1);
  [m, n] = size(E2);
  if (k ~= 1) | (l ~= 1) | (m ~= 1) | (n ~= 1)
    error('MINKDIFF_EA: first and second arguments must be single ellipsoids.');
  end

  EA = [];

  if isbigger(E1, E2) == 0
    if ellOptions.verbose > 0
      fprintf('MINKDIFF_EA: geometric difference of these two ellipsoids is empty set.\n');
    end
    return;
  end

  k = size(L, 1);
  n = dimension(E1);
  if k ~= n
    error('MINKDIFF_EA: dimension of the direction vectors must be the same as dimension of ellipsoids.');
  end
  q  = E1.center - E2.center;
  Q1 = E1.shape;
  Q2 = E2.shape;
  L  = rm_bad_directions(Q1, Q2, L);
  m  = size(L, 2);
  if m < 1
    if ellOptions.verbose > 0
      fprintf('MINKDIFF_EA: cannot compute external approximation for any\n');
      fprintf('             of the specified directions.\n');
    end
    return;
  end
  if rank(Q1) < size(Q1, 1)
    Q1 = regularize(Q1);
  end
  if rank(Q2) < size(Q2, 1)
    Q2 = regularize(Q2);
  end

  Q1 = sqrtm(Q1);
  Q2 = sqrtm(Q2);

  for i = 1:m
    l  = L(:, i);
    T  = ell_valign(Q1*l, Q2*l);
    Q  = Q1 - T*Q2;
    EA = [EA ellipsoid(q, Q'*Q)];
  end 

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/minkdiff_ia.m <==
function IA = minkdiff_ia(E1, E2, L)
%
% MINKDIFF_IA - computation of internal approximating ellipsoids of the geometric
%               difference of two ellipsoids in given directions.
%
%
% Description:
% ------------
%
%    IA = MINKDIFF_IA(E1, E2, L)  Computes internal approximating ellipsoids
%                                 of the geometric difference of two ellipsoids E1 - E2
%                                 in directions specified by columns of matrix L.
%
%    First condition for the approximations to be computed, is that ellipsoid
%    E1 must be bigger than ellipsoid E2 in the sense that if they had the same
%    center, E2 would be contained inside E1. Otherwise, the geometric difference
%    E1 - E2 is an empty set.
%    Second condition for the approximation in the given direction l to exist,
%    is the following. Given 
%                   P = sqrt(<l, Q1 l>)/sqrt(<l, Q2 l>)
%    where Q1 is the shape matrix of ellipsoid E1, and Q2 - shape matrix of E2,
%    and R being minimal root of the equation
%                   det(Q1 - R Q2) = 0,
%    parameter P should be less than R.
%    If these two conditions are satisfied, then internal approximating
%    ellipsoid for the geometric difference E1 - E2 in the direction l
%    is defined by its shape matrix
%                 Q = (1 - (1/P)) Q1 + (1 - P) Q2
%    and its center
%                 q = q1 - q2,
%    where q1 is center of E1 and q2 - center of E2.
%
%
% Output:
% -------
%
%    IA - array of internal approximating ellipsoids
%         (empty, if for all specified directions approximations cannot be computed).
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, MINKDIFF_EA, MINKDIFF, ISBIGGER, ISBADDIRECTION,
%                         MINKSUM_EA, MINKSUM_IA.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(E1, 'ellipsoid')) | ~(isa(E2, 'ellipsoid'))
    error('MINKDIFF_IA: first and second arguments must be single ellipsoids.');
  end

  [k, l] = size(E1);
  [m, n] = size(E2);
  if (k ~= 1) | (l ~= 1) | (m ~= 1) | (n ~= 1)
    error('MINKDIFF_IA: first and second arguments must be single ellipsoids.');
  end

  IA = [];

  if isbigger(E1, E2) == 0
    if ellOptions.verbose > 0
      fprintf('MINKDIFF_IA: geometric difference of these two ellipsoids is empty set.\n');
    end
    return;
  end

  k = size(L, 1);
  n = dimension(E1);
  if k ~= n
    error('MINKDIFF_IA: dimension of the direction vectors must be the same as dimension of ellipsoids.');
  end
  q  = E1.center - E2.center;
  Q1 = E1.shape;
  if rank(Q1) < size(Q1, 1)
    Q1 = regularize(Q1);
  end
  Q2 = E2.shape;
  if rank(Q2) < size(Q2, 1)
    Q2 = regularize(Q2);
  end
  L  = rm_bad_directions(Q1, Q2, L);
  m  = size(L, 2);
  if m < 1
    if ellOptions.verbose > 0
      fprintf('MINKDIFF_IA: cannot compute internal approximation for any\n');
      fprintf('             of the specified directions.\n');
    end
    return;
  end
  for i = 1:m
    l  = L(:, i);
    p  = (sqrt(l'*Q1*l))/(sqrt(l'*Q2*l));
    Q  = (1 - (1/p))*Q1 + (1 - p)*Q2;
    IA = [IA ellipsoid(q, Q)];
  end 

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/minkmp.m <==
function [y, Y] = minkmp(varargin)
%
% MINKMP - computes and plots geometric (Minkowski) sum of the geometric difference
%          of two ellipsoids and the geometric sum of n ellipsoids in 2D or 3D:
%
%          (E0 - E) + (E1 + E2 + ... + En)
%
%
% Description:
% ------------
%
% MINKMP(E0, E, EE, OPTIONS)  Computes geometric sum of the geometric difference
%                             of two ellipsoids E0 - E and the geometric sum of
%                             ellipsoids in the ellipsoidal array EE, if
%                             1 <= dimension(E0) = dimension(E) = dimension(EE) <= 3,
%                             and plots it if no output arguments are specified.
%
%    [y, Y] = MINKMP(E0, E, EE)  Computes (E0 - E) + (geometric sum of ellipsoids in EE).
%                                Here y is the center, and Y - array of boundary points.
%             MINKMP(E0, E, EE)  Plots (E0 - E) + (geometric sum of ellipsoids in EE)
%                                in default (red) color.
%    MINKMP(E0, E, EE, Options)  Plots (E0 - E) + (geometric sum of ellipsoids in EE)
%                                using options given in the Options structure.
%
% Options.show_all     - if 1, displays also ellipsoids E1 and E2.
% Options.newfigure    - if 1, each plot command will open a new figure window.
% Options.fill         - if 1, the resulting set in 2D will be filled with color.
% Options.color        - sets default colors in the form [x y z].
% Options.shade = 0-1  - level of transparency (0 - transparent, 1 - opaque).
%
%
% Output:
% -------
%
%    y - center of the resulting set.
%    Y - set of boundary points (vertices) of resulting set.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, MINKSUM, MINKDIFF, MINKPM.
%

% 
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if nargin < 3
    error('MINKMP: first, second and third arguments must be ellipsoids.');
  end

  E1 = varargin{1};
  E2 = varargin{2};
  EE = varargin{3};

  if ~(isa(E1, 'ellipsoid')) | ~(isa(E2, 'ellipsoid')) | ~(isa(EE, 'ellipsoid'))
    error('MINKMP: first, second and third arguments must be ellipsoids.');
  end

  [k, l] = size(E1);
  [m, n] = size(E2);
  if (k ~= 1) | (l ~= 1) | (m ~= 1) | (n ~= 1)
    error('MINKMP: first and second arguments must be single ellipsoid.');
  end

  m    = dimension(E1);
  n    = dimension(E2);
  dims = dimension(EE);
  mn   = min(min(dims));
  mx   = max(max(dims));
  if (mn ~= mx) | (mn ~= n) | (m ~= n)
    error('MINKMP: all ellipsoids must be of the same dimension.');
  end
  if n > 3
    error('MINKMP: ellipsoid dimension must be not higher than 3.');
  end

  if ~isbigger(E1, E2)
    switch nargout
      case 0,
        fprintf('The resulting set is empty.');
        return;

      case 1,
        y = [];
        return;

      otherwise,
        y = [];
        Y = [];
        return;

    end
  end

  switch n
    case 2,
      phi = linspace(0, 2*pi, ellOptions.plot2d_grid);
      L   = [cos(phi); sin(phi)];

    case 3,
      M   = ellOptions.plot3d_grid/2;
      N   = M/2;
      psy = linspace(0, pi, N);
      phi = linspace(0, 2*pi, M);
      L   = [];
      for i = 2:(N - 1)
        arr = cos(psy(i))*ones(1, M);
        L   = [L [cos(phi)*sin(psy(i)); sin(phi)*sin(psy(i)); arr]];
      end
      
    otherwise,
      L = [-1 1];

  end

  if nargin > 3
    if isstruct(varargin{4})
      Options = varargin{4};
    else
      Options = [];
    end
  else
    Options = [];
  end

  if ~isfield(Options, 'newfigure')
    Options.newfigure = 0;
  end

  if ~isfield(Options, 'fill')
    Options.fill = 0;
  end

  if ~isfield(Options, 'show_all')
    Options.show_all = 0;
  end

  if ~isfield(Options, 'color')
    Options.color = [1 0 0];
  end

  if ~isfield(Options, 'shade')
    Options.shade = 0.4;
  else
    Options.shade = Options.shade(1, 1);
  end

  clr  = Options.color;

  if nargout == 0
    ih = ishold;
  end

  if (Options.show_all ~= 0) & (nargout == 0)
    plot(EE, 'b', E2, 'k', E1, 'g');
    hold on;
    if Options.newfigure ~= 0
      figure;
    else
      newplot;
    end
  end

  if ellOptions.verbose > 0
    if nargout == 0
      fprintf('Computing and plotting (E0 - E) + sum(E_i) ...\n');
    else
      fprintf('Computing (E0 - E) + sum(E_i) ...\n');
    end
  end

  vrb                = ellOptions.verbose;
  ellOptions.verbose = 0;
  [x, X]             = minksum(EE);
  ellOptions.verbose = vrb;
  y                  = E1.center - E2.center + x;
  Y                  = [];
  N                  = size(L, 2);
  bd                 = isbaddirection(E1, E2, L);
  bd                 = find(bd == 0);

  if isempty(bd)
    x = E1.center - E2.center;
  end

  l       = L(:, bd(1));
  [r, x1] = rho(E1, l);
  [r, x2] = rho(E2, l);
  x       = x1 - x2;

  for i = 1:N
    l = L(:, i);
    if ~isbaddirection(E1, E2, l)
      [r, x1] = rho(E1, l);
      [r, x2] = rho(E2, l);
      x       = x1 - x2;
    end
    Y = [Y (x+X(:, i))];
  end

  switch n
    case 2,
      Y = [Y Y(:, 1)];

      if nargout == 0
        if Options.fill ~= 0
          fill(Y(1, :), Y(2, :), clr);
          hold on;
        end
        h = ell_plot(Y);
        hold on;
        set(h, 'Color', clr, 'LineWidth', 2);
        h = ell_plot(y, '.');
        set(h, 'Color', clr);
      end

    case 3,
      if nargout == 0
        vs = size(Y, 2);
        if vs > 1
          chll = convhulln(Y');
          patch('Vertices', Y', 'Faces', chll, ...
                'FaceVertexCData', clr(ones(1, vs), :), 'FaceColor', 'flat', ...
                'FaceAlpha', Options.shade(1, 1));
        else
          h = ell_plot(y, '*');
          set(h, 'Color', clr);
        end
        hold on;
        shading interp;
        lighting phong;
        material('metal');
        view(3);
        %camlight('headlight','local');
        %camlight('headlight','local');
        %camlight('right','local');
        %camlight('left','local');
      end

    otherwise,
      Y       = [y y];
      Y(1, 1) = EA(1).center - E2.center + sqrt(E2.shape) - sqrt(EA(1).shape);
      Y(1, 2) = EA(1).center - E2.center + sqrt(EA(1).shape) - sqrt(E2.shape);
      if nargout == 0
        h = ell_plot(Y);
        hold on;
        set(h, 'Color', clr, 'LineWidth', 2);
        h = ell_plot(y, '*');
        set(h, 'Color', clr);
      end

  end

  if nargout == 0
    if ih == 0
      hold off;
    end
  end

  if nargout == 1
    y = Y;
  end
  if nargout == 0
    clear y, Y;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/minkmp_ea.m <==
function EA = minkmp_ea(E1, E2, EE, L)
%
% MINKMP_EA - computation of external approximating ellipsoids
%             of (E0 - E) + (E1 + ... + En) in given directions.
%
%
% Description:
% ------------
%
% EA = MINKMP_EA(E0, E, EE, L)  Computes external approximating ellipsoids
%                               of (E0 - E) + (E1 + E2 + ... + En),
%                               where E1, E2, ..., En are ellipsoids in array EE,
%                               in directions specified by columns of matrix L.
%
%
% Output:
% -------
%
%    EA - array of external approximating ellipsoids
%         (empty, if for all specified directions approximations cannot be computed).
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, MINKMP, MINKMP_IA, MINKSUM_EA, MINKDIFF_EA, MINKPM_EA.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(EE, 'ellipsoid')) | ~(isa(E2, 'ellipsoid')) | ~(isa(E1, 'ellipsoid'))
    error('MINKMP_EA: first, second and third arguments must be ellipsoids.');
  end

  [k, l] = size(E1);
  [m, n] = size(E2);
  if (k ~= 1) | (l ~= 1) | (m ~= 1) | (n ~= 1)
    error('MINKMP_EA: first and second arguments must be single ellipsoids.');
  end

  k  = size(L, 1);
  m  = dimension(E1);
  n  = dimension(E2);
  mn = min(min(dimension(EE)));
  mx = max(max(dimension(EE)));
  if (mn ~= mx) | (mn ~= n) | (m ~= n)
    error('MINKMP_EA: all ellipsoids must be of the same dimension.');
  end
  if n ~= k
    error('MINKMP_EA: dimension of the direction vectors must be the same as dimension of ellipsoids.');
  end

  EA = [];

  if ~isbigger(E1, E2)
    if ellOptions.verbose > 0
      fprintf('MINKMP_EA: the resulting set is empty.\n');
    end
    return;
  end

  LL                 = [];
  N                  = size(L, 2);
  [m, n]             = size(EE);
  EE                 = reshape(EE, 1, m*n);
  vrb                = ellOptions.verbose;
  ellOptions.verbose = 0;

  for i = 1:N
    l = L(:, i);
    if ~isbaddirection(E1, E2, l)
      LL = [LL l];
      EA = [EA minksum_ea([minkdiff_ea(E1, E2, l) EE], l)];
    end
  end

  ellOptions.verbose = vrb;

  if isempty(EA)
    if ellOptions.verbose > 0
      fprintf('MINKMP_EA: cannot compute external approximation for any\n');
      fprintf('           of the specified directions.\n');
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/minkmp_ia.m <==
function IA = minkmp_ia(E1, E2, EE, L)
%
% MINKMP_IA - computation of internal approximating ellipsoids
%             of (E0 - E) + (E1 + ... + En) in given directions.
%
%
% Description:
% ------------
%
% IA = MINKMP_IA(E0, E, EE, L)  Computes internal approximating ellipsoids
%                               of (E0 - E) + (E1 + E2 + ... + En),
%                               where E1, E2, ..., En are ellipsoids in array EE,
%                               in directions specified by columns of matrix L.
%
%
% Output:
% -------
%
%    IA - array of internal approximating ellipsoids
%         (empty, if for all specified directions approximations cannot be computed).
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, MINKMP, MINKMP_EA, MINKSUM_IA, MINKDIFF_IA, MINKPM_IA.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(EE, 'ellipsoid')) | ~(isa(E2, 'ellipsoid')) | ~(isa(E1, 'ellipsoid'))
    error('MINKMP_IA: first, second and third arguments must be ellipsoids.');
  end

  [k, l] = size(E1);
  [m, n] = size(E2);
  if (k ~= 1) | (l ~= 1) | (m ~= 1) | (n ~= 1)
    error('MINKMP_IA: first and second arguments must be single ellipsoids.');
  end

  k  = size(L, 1);
  m  = dimension(E1);
  n  = dimension(E2);
  mn = min(min(dimension(EE)));
  mx = max(max(dimension(EE)));
  if (mn ~= mx) | (mn ~= n) | (m ~= n)
    error('MINKMP_IA: all ellipsoids must be of the same dimension.');
  end
  if n ~= k
    error('MINKMP_IA: dimension of the direction vectors must be the same as dimension of ellipsoids.');
  end

  IA = [];

  if ~isbigger(E1, E2)
    if ellOptions.verbose > 0
      fprintf('MINKMP_IA: the resulting set is empty.\n');
    end
    return;
  end

  LL                 = [];
  N                  = size(L, 2);
  [m, n]             = size(EE);
  EE                 = reshape(EE, 1, m*n);
  vrb                = ellOptions.verbose;
  ellOptions.verbose = 0;


  for i = 1:N
    l = L(:, i);
    if ~isbaddirection(E1, E2, l)
      LL = [LL l];
      IA = [IA minksum_ia([minkdiff_ia(E1, E2, l) EE], l)];
    end
  end
  
  ellOptions.verbose = vrb;

  if isempty(IA)
    if ellOptions.verbose > 0
      fprintf('MINKMP_IA: cannot compute external approximation for any\n');
      fprintf('           of the specified directions.\n');
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/minkpm.m <==
function [y, Y] = minkpm(varargin)
%
% MINKPM - computes and plots geometric (Minkowski) difference of the geometric
%          sum of ellipsoids and a single ellipsoid in 2D or 3D:
%
%          (E1 + E2 + ... + En) - E
%
%
% Description:
% ------------
%
% MINKPM(EA, E, OPTIONS)  Computes geometric difference of the geometric sum
%                         of ellipsoids in EA and ellipsoid E,
%                         if 1 <= dimension(EA) = dimension(E) <= 3,
%                         and plots it if no output arguments are specified.
%
%    [y, Y] = MINKPM(EA, E)  Computes (geometric sum of ellipsoids in EA) - E.
%                            Here y is the center, and Y - array of boundary points.
%             MINKPM(EA, E)  Plots (geometric sum of ellipsoids in EA) - E
%                            in default (red) color.
%    MINKPM(EA, E, Options)  Plots (geometric sum of ellipsoids in EA) - E
%                            using options given in the Options structure.
%
% Options.show_all     - if 1, displays also ellipsoids E1 and E2.
% Options.newfigure    - if 1, each plot command will open a new figure window.
% Options.fill         - if 1, the resulting set in 2D will be filled with color.
% Options.color        - sets default colors in the form [x y z].
% Options.shade = 0-1  - level of transparency (0 - transparent, 1 - opaque).
%
%
% Output:
% -------
%
%    y - center of the resulting set.
%    Y - set of boundary points (vertices) of resulting set.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, MINKSUM, MINKDIFF, MINKMP.
%

% 
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if nargin < 2
    error('MINKPM: first and second arguments must be ellipsoids.');
  end

  EE = varargin{1};
  E2 = varargin{2};

  if ~(isa(EE, 'ellipsoid')) | ~(isa(E2, 'ellipsoid'))
    error('MINKPM: first and second arguments must be ellipsoids.');
  end

  [m, n] = size(E2);
  if (m ~= 1) | (n ~= 1)
    error('MINKPM: second argument must be single ellipsoid.');
  end

  dims = dimension(EE);
  k    = min(min(dims));
  m    = max(max(dims));
  n    = dimension(E2);
  if (k ~= m) | (m ~= n)
    error('MINKPM: all ellipsoids must be of the same dimension.');
  end
  if n > 3
    error('MINKPM: ellipsoid dimension must be not higher than 3.');
  end

  switch n
    case 2,
      phi = linspace(0, 2*pi, ellOptions.plot2d_grid);
      L   = [cos(phi); sin(phi)];

    case 3,
      M   = ellOptions.plot3d_grid/2;
      N   = M/2;
      psy = linspace(0, pi, N);
      phi = linspace(0, 2*pi, M);
      L   = [];
      for i = 2:(N - 1)
        arr = cos(psy(i))*ones(1, M);
        L   = [L [cos(phi)*sin(psy(i)); sin(phi)*sin(psy(i)); arr]];
      end
      
    otherwise,
      L = [-1 1];

  end

  vrb                = ellOptions.verbose;
  ellOptions.verbose = 0;
  EA                 = minksum_ea(EE, L);
  ellOptions.verbose = vrb;
  
  if min(EA > E2) == 0
    switch nargout
      case 0,
        fprintf('The resulting set is empty.');
        return;

      case 1,
        y = [];
        return;

      otherwise,
        y = [];
        Y = [];
        return;

    end
  end

  if nargin > 2
    if isstruct(varargin{3})
      Options = varargin{3};
    else
      Options = [];
    end
  else
    Options = [];
  end

  if ~isfield(Options, 'newfigure')
    Options.newfigure = 0;
  end

  if ~isfield(Options, 'fill')
    Options.fill = 0;
  end

  if ~isfield(Options, 'show_all')
    Options.show_all = 0;
  end

  if ~isfield(Options, 'color')
    Options.color = [1 0 0];
  end

  if ~isfield(Options, 'shade')
    Options.shade = 0.4;
  else
    Options.shade = Options.shade(1, 1);
  end

  clr  = Options.color;

  if nargout == 0
    ih = ishold;
  end

  if (Options.show_all ~= 0) & (nargout == 0)
    plot(EE, 'b', E2, 'k');
    hold on;
    if Options.newfigure ~= 0
      figure;
    else
      newplot;
    end
  end

  if ellOptions.verbose > 0
    if nargout == 0
      fprintf('Computing and plotting (sum(E_i) - E) ...\n');
    else
      fprintf('Computing (sum(E_i) - E) ...\n');
    end
  end

  y                  = EA(1).center - E2.center;
  Y                  = [];
%  EF                 = [];
%  LL                 = [];
  N                  = size(L, 2);
  ellOptions.verbose = 0;

%  for i = 1:N
%    l = L(:, i);
%    E = EA(i);
%    if ~isbaddirection(E, E2, l)
%      EF = [EF minkdiff_ea(E, E2, l)];
%      LL = [LL l];
%    end
%  end
%
%  M = size(EF, 2);
%  
%  for i = 1:N
%    l    = L(:, i);
%    mval = 0;
%
%    for j = 1:M
%      Q = parameters(EF(j));
%      v = l' * ell_inv(Q) * l;
%      if v > mval
%        mval = v;
%      end
%    end
%    
%    if mval > 0
%      Y = [Y ((l/sqrt(mval))+y)];
%    end
%  end
%
%  if isempty(Y)
%    Y = y;
%  end

  switch n
    case 2,
      EF = [];
      LL = [];
      for i = 1:N
        l = L(:, i);
        E = EA(i);
        if ~isbaddirection(E, E2, l)
          EF = [EF minkdiff_ea(E, E2, l)];
          LL = [LL l];
        end
      end
      M = size(EF, 2);
      for i = 1:N
        l    = L(:, i);
        mval = 0;
        for j = 1:M
          Q = parameters(EF(j));
          v = l' * ell_inv(Q) * l;
          if v > mval
            mval = v;
          end
        end
        if mval > 0
          Y = [Y ((l/sqrt(mval))+y)];
        end
      end
      if isempty(Y)
        Y = y;
      end
      Y = [Y Y(:, 1)];
      if nargout == 0
        if Options.fill ~= 0
          fill(Y(1, :), Y(2, :), clr);
          hold on;
        end
        h = ell_plot(Y);
        hold on;
        set(h, 'Color', clr, 'LineWidth', 2);
        h = ell_plot(y, '.');
        set(h, 'Color', clr);
      end

    case 3,
      for i = 1:N
        l = L(:, i);
        E = EA(i);
        if ~isbaddirection(E, E2, l)
          I = minksum_ia(EE, l);
          if isbigger(I, E2);
            if ~isbaddirection(I, E2, l)
              [r, x] = rho(minkdiff_ea(E, E2, l), l);
              Y      = [Y x];
            end
          end
        end
      end
      if isempty(Y)
        Y = y;
      end
      if nargout == 0
        vs = size(Y, 2);
        if vs > 1
          chll = convhulln(Y');
          patch('Vertices', Y', 'Faces', chll, ...
                'FaceVertexCData', clr(ones(1, vs), :), 'FaceColor', 'flat', ...
                'FaceAlpha', Options.shade(1, 1));
        else
          h = ell_plot(y, '*');
          set(h, 'Color', clr);
        end
        hold on;
        shading interp;
        lighting phong;
        material('metal');
        view(3);
        %camlight('headlight','local');
        %camlight('headlight','local');
        %camlight('right','local');
        %camlight('left','local');
      end

    otherwise,
      Y       = [y y];
      Y(1, 1) = EA(1).center - E2.center + sqrt(E2.shape) - sqrt(EA(1).shape);
      Y(1, 2) = EA(1).center - E2.center + sqrt(EA(1).shape) - sqrt(E2.shape);
      if nargout == 0
        h = ell_plot(Y);
        hold on;
        set(h, 'Color', clr, 'LineWidth', 2);
        h = ell_plot(y, '*');
        set(h, 'Color', clr);
      end

  end

  ellOptions.verbose = vrb;

  if nargout == 0
    if ih == 0
      hold off;
    end
  end

  if nargout == 1
    y = Y;
  end
  if nargout == 0
    clear y, Y;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/minkpm_ea.m <==
function EA = minkpm_ea(EE, E2, L)
%
% MINKPM_EA - computation of external approximating ellipsoids
%             of (E1 + E2 + ... + En) - E in given directions.
%
%
% Description:
% ------------
%
%    EA = MINKPM_EA(EE, E, L)  Computes external approximating ellipsoids
%                              of (E1 + E2 + ... + En) - E,
%                              where E1, E2, ..., En are ellipsoids in array EE,
%                              in directions specified by columns of matrix L.
%
%
% Output:
% -------
%
%    EA - array of external approximating ellipsoids
%         (empty, if for all specified directions approximations cannot be computed).
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, MINKPM, MINKPM_IA, MINKSUM_EA, MINKDIFF_EA, MINKMP_EA.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(EE, 'ellipsoid')) | ~(isa(E2, 'ellipsoid'))
    error('MINKPM_EA: first and second arguments must be ellipsoids.');
  end

  [m, n] = size(E2);
  if (m ~= 1) | (n ~= 1)
    error('MINKPM_EA: second argument must be single ellipsoid.');
  end

  k  = size(L, 1);
  n  = dimension(E2);
  mn = min(min(dimension(EE)));
  mx = max(max(dimension(EE)));
  if (mn ~= mx) | (mn ~= n)
    error('MINKPM_EA: all ellipsoids must be of the same dimension.');
  end
  if n ~= k
    error('MINKPM_EA: dimension of the direction vectors must be the same as dimension of ellipsoids.');
  end

  N                  = size(L, 2);
  EA                 = [];
  vrb                = ellOptions.verbose;
  ellOptions.verbose = 0;
  
  % sanity check: the approximated set should be nonempty
  for i = 1:N
    [U, S, V] = svd(L(:, i));
    ET        = minksum_ea(EE, U);
    if min(ET > E2) < 1
      if vrb > 0
        fprintf('MINKPM_EA: the resulting set is empty.\n');
      end
      ellOptions.verbose = vrb;
      return;
    end
  end

  ES = minksum_ea(EE, L);

  for i = 1:N
    E = ES(i);
    l = L(:, i);
    if ~isbaddirection(E, E2, l)
      EA = [EA minkdiff_ea(E, E2, l)];
    end
  end
  
  ellOptions.verbose = vrb;

  if isempty(EA)
    if ellOptions.verbose > 0
      fprintf('MINKPM_EA: cannot compute external approximation for any\n');
      fprintf('           of the specified directions.\n');
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/minkpm_ia.m <==
function IA = minkpm_ea(EE, E2, L)
%
% MINKPM_IA - computation of internal approximating ellipsoids
%             of (E1 + E2 + ... + En) - E in given directions.
%
%
% Description:
% ------------
%
%    IA = MINKPM_IA(EE, E, L)  Computes internal approximating ellipsoids
%                              of (E1 + E2 + ... + En) - E,
%                              where E1, E2, ..., En are ellipsoids in array EE,
%                              in directions specified by columns of matrix L.
%
%
% Output:
% -------
%
%    IA - array of internal approximating ellipsoids
%         (empty, if for all specified directions approximations cannot be computed).
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, MINKPM, MINKPM_EA, MINKSUM_IA, MINKDIFF_IA, MINKMP_IA.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(EE, 'ellipsoid')) | ~(isa(E2, 'ellipsoid'))
    error('MINKPM_IA: first and second arguments must be ellipsoids.');
  end

  [m, n] = size(E2);
  if (m ~= 1) | (n ~= 1)
    error('MINKPM_IA: second argument must be single ellipsoid.');
  end

  k  = size(L, 1);
  n  = dimension(E2);
  mn = min(min(dimension(EE)));
  mx = max(max(dimension(EE)));
  if (mn ~= mx) | (mn ~= n)
    error('MINKPM_IA: all ellipsoids must be of the same dimension.');
  end
  if n ~= k
    error('MINKPM_IA: dimension of the direction vectors must be the same as dimension of ellipsoids.');
  end

  N                  = size(L, 2);
  IA                 = [];
  ES                 = minksum_ia(EE, L);
  vrb                = ellOptions.verbose;
  ellOptions.verbose = 0;

  for i = 1:N
    E = ES(i);
    l = L(:, i);
    if isbigger(E, E2)
      if ~isbaddirection(E, E2, l)
        IA = [IA minkdiff_ia(E, E2, l)];
      end
    end
  end

  ellOptions.verbose = vrb;

  if isempty(IA)
    if ellOptions.verbose > 0
      fprintf('MINKPM_IA: cannot compute internal approximation for any\n');
      fprintf('           of the specified directions.\n');
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/minksum.m <==
function [y, Y] = minksum(varargin)
%
% MINKSUM - computes geometric (Minkowski) sum of ellipsoids in 2D or 3D.
%
%
% Description:
% ------------
%
% MINKSUM(EA, OPTIONS)  Computes geometric sum of ellipsoids in the array EA,
%                       if 1 <= min(dimension(EA)) = max(dimension(EA)) <= 3,
%                       and plots it if no output arguments are specified.
%
%    [y, Y] = MINKSUM(EA)  Computes geometric sum of ellipsoids in EA.
%                          Here y is the center, and Y - array of
%                          boundary points.
%             MINKSUM(EA)  Plots geometric sum of ellipsoids in EA
%                          in default (red) color.
%    MINKSUM(EA, Options)  Plots geometric sum of EA using options
%                          given in the Options structure.
%
%
% Options.show_all     - if 1, displays also ellipsoids in the given array EA.
% Options.newfigure    - if 1, each plot command will open a new figure window.
% Options.fill         - if 1, the resulting set in 2D will be filled with color.
% Options.color        - sets default colors in the form [x y z].
% Options.shade = 0-1  - level of transparency (0 - transparent, 1 - opaque).
%
%
% Output:
% -------
%
%    y - center of the resulting set.
%    Y - set of boundary points (vertices) of resulting set.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, MINKSUM_EA, MINKSUM_IA, MINKDIFF, MINKDIFF_EA, MINKDIFF_IA.
%

% 
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  nai = nargin;
  E   = varargin{1};
  if ~isa(E, 'ellipsoid')
    error('MINKSUM: input argument must be an array of ellipsoids.');
  end

  ells   = varargin{1};
  [m, n] = size(ells);
  cnt    = m * n;
  ells   = reshape(ells, 1, cnt);
  dims   = dimension(ells);
  m      = min(dims);
  n      = max(dims);

  if m ~= n
    error('MINKSUM: ellipsoids must be of the same dimension.');
  end
  if n > 3
    error('MINKSUM: ellipsoid dimension must be not higher than 3.');
  end

  if nai > 1
    if isstruct(varargin{nai})
      Options = varargin{nai};
      nai     = nai - 1;
    else
        Options = [];
    end
  else
    Options = [];
  end

  if ~isfield(Options, 'newfigure')
    Options.newfigure = 0;
  end

  if ~isfield(Options, 'fill')
    Options.fill = 0;
  end

  if ~isfield(Options, 'show_all')
    Options.show_all = 0;
  end

  if ~isfield(Options, 'color')
    Options.color = [1 0 0];
  end

  if ~isfield(Options, 'shade')
    Options.shade = 0.4*ones(1, cnt);
  else
    Options.shade = Options.shade(1, 1);
  end

  %opts.fill            = Options.fill;
  %opts.shade(1, 1:cnt) = Options.shade;

  if nargout == 0
    ih = ishold;
  end

  if (Options.show_all ~= 0) & (nargout == 0)
    plot(ells, 'b');
    hold on;
    if Options.newfigure ~= 0
      figure;
    else
      newplot;
    end
  end

  if (ellOptions.verbose > 0) & (cnt > 1)
    if nargout == 0
      fprintf('Computing and plotting geometric sum of %d ellipsoids...\n', cnt);
    else
      fprintf('Computing geometric sum of %d ellipsoids...\n', cnt);
    end
  end
	
  clr = Options.color;

  for i = 1:cnt
    E = ells(i);

    switch n
      case 2,
        if i == 1
          Y = ellbndr_2d(E);
          y = E.center;
        else
          Y = Y + ellbndr_2d(E);
          y = y + E.center;
        end
        if (i == cnt) & (nargout == 0)
          if Options.fill ~= 0
            fill(Y(1, :), Y(2, :), clr);
            hold on;
          end
          h = ell_plot(Y);
          hold on;
          set(h, 'Color', clr, 'LineWidth', 2);
          h = ell_plot(y, '.');
          set(h, 'Color', clr);
        end

      case 3,
        if i == 1
          Y = ellbndr_3d(E);
          y = E.center;
        else
          Y = Y + ellbndr_3d(E);
          y = y + E.center;
        end
        if (i == cnt) & (nargout == 0)
          chll = convhulln(Y');
          vs   = size(Y, 2);
          patch('Vertices', Y', 'Faces', chll, ...
                'FaceVertexCData', clr(ones(1, vs), :), 'FaceColor', 'flat', ...
                'FaceAlpha', Options.shade(1, 1));
          hold on;
          shading interp;
          lighting phong;
          material('metal');
          view(3);
          %camlight('headlight','local');
          %camlight('headlight','local');
          %camlight('right','local');
          %camlight('left','local');
        end

      otherwise,
        if i == 1
          y       = E.center;
          Y(1, 1) = E.center - sqrt(E.shape);
          Y(1, 2) = E.center + sqrt(E.shape);
        else
          y       = y + E.center;
          Y(1, 1) = Y(1, 1) + E.center - sqrt(E.shape);
          Y(1, 2) = Y(1, 2) + E.center + sqrt(E.shape);
        end
        if (i == cnt) & (nargout == 0)
          h = ell_plot(Y);
          hold on;
          set(h, 'Color', clr, 'LineWidth', 2);
          h = ell_plot(y, '*');
          set(h, 'Color', clr);
        end

    end
  end

  if nargout == 0
    if ih == 0
      hold off;
    end
  end

  if nargout == 1
    y = Y;
    clear Y;
  end
  if nargout == 0
    clear y, Y;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/minksum_ea.m <==
function EA = minksum_ea(E, L)
%
% MINKSUM_EA - computation of external approximating ellipsoids of the geometric
%              sum of ellipsoids in given directions.
%
%
% Description:
% ------------
%
%    EA = MINKSUM_EA(E, L)  Computes tight external approximating ellipsoids
%                           for the geometric sum of the ellipsoids in the array E
%                           in directions specified by columns of L.
%                           If ellipsoids in E are n-dimensional, matrix L
%                           must have dimension (n x k) where k can be arbitrarily
%                           chosen. In this case, the output of the function
%                           will contain k ellipsoids computed for k directions
%                           specified in L.
%
%    Let E(q1, Q1), E(q2, Q2), ..., E(qm, Qm) be ellipsoids in R^n,
%    and l - some vector in R^n. Then tight external approximating ellipsoid E(q, Q)
%    for the geometric sum E(q1, Q1) + E(q2, Q2) + ... + E(qm, Qm) in direction l,
%    is such that
%                 rho(l | E(q, Q)) = rho(l | (E(q1, Q1) + ... + E(qm, Qm)))
%    and is defined as follows:
%                      q = q1 + q2 + ... + qm,
%                      Q = (p1 + ... + pm)((1/p1)Q1 + ... + (1/pm)Qm),
%    where
%          p1 = sqrt(<l, Q1l>), ..., pm = sqrt(<l, Qml>).
%
%
% Output:
% -------
%
%    EA - array external approximating ellipsoids.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, MINKSUM, MINKSUM_IA, MINKDIFF, MINKDIFF_EA, MINKDIFF_IA.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(E, 'ellipsoid'))
    error('MINKSUM_EA: first argument must be array of ellipsoids.');
  end

  dims = dimension(E);
  m    = min(min(dims));
  n    = max(max(dims));
  if m ~= n
    error('MINKSUM_EA: ellipsoids in the array must be of the same dimension.');
  end

  [k, d] = size(L);
  if (k ~= n)
    msg = sprintf('MINKSUM_EA: second argument must be vector(s) in R^%d.', n);
    error(msg);
  end

  [m, n] = size(E);
  if (m == 1) & (n == 1)
    EA = E;
    return;
  end

  EA = [];
  for ii = 1:d
    l = L(:, ii);
    for i = 1:m
      for j = 1:n
        Q = E(i, j).shape;
        if size(Q, 1) > rank(Q)
          if ellOptions.verbose > 0
            fprintf('MINKSUM_EA: Warning! Degenerate ellipsoid.\n');
            fprintf('            Regularizing...\n');
          end
          Q = regularize(Q);
        end
  
        p = sqrt(l'*Q*l);

        if (i == 1) & (j == 1)
          q = E(i, j).center;
          S = (1/p) * Q;
          P = p;
        else
          q = q + E(i, j).center;
          S = S + ((1/p) * Q);
          P = P + p;
        end
      end
    end
    S  = 0.5*P*(S + S');
    EA = [EA ellipsoid(q, S)];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/minksum_ia.m <==
function IA = minksum_ea(E, L)
%
% MINKSUM_IA - computation of internal approximating ellipsoids of the geometric
%              sum of ellipsoids in given directions.
%
%
% Description:
% ------------
%
%    IA = MINKSUM_IA(E, L)  Computes tight internal approximating ellipsoids
%                           for the geometric sum of the ellipsoids in the array E
%                           in directions specified by columns of L.
%                           If ellipsoids in E are n-dimensional, matrix L
%                           must have dimension (n x k) where k can be arbitrarily
%                           chosen. In this case, the output of the function
%                           will contain k ellipsoids computed for k directions
%                           specified in L.
%
%    Let E(q1, Q1), E(q2, Q2), ..., E(qm, Qm) be ellipsoids in R^n,
%    and l - some vector in R^n. Then tight internal approximating ellipsoid E(q, Q)
%    for the geometric sum E(q1, Q1) + E(q2, Q2) + ... + E(qm, Qm) in direction l,
%    is such that
%                 rho(l | E(q, Q)) = rho(l | (E(q1, Q1) + ... + E(qm, Qm)))
%    and is defined as follows:
%     q = q1 + q2 + ... + qm,
%     Q = (S1 Q1^(1/2) + ... + Sm Qm^(1/2))' (S1 Q1^(1/2) + ... + Sm Qm^(1/2)),
%    where S1 = I (identity), and S2, ..., Sm are orthogonal matrices such that
%    vectors (S1 Q1^(1/2) l), ..., (Sm Qm^(1/2) l) are parallel.
%
%
% Output:
% -------
%
%    IA - array internal approximating ellipsoids.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, MINKSUM, MINKSUM_EA, MINKDIFF, MINKDIFF_EA, MINKDIFF_IA.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(E, 'ellipsoid'))
    error('MINKSUM_IA: first argument must be array of ellipsoids.');
  end

  dims = dimension(E);
  m    = min(min(dims));
  n    = max(max(dims));
  if m ~= n
    error('MINKSUM_IA: ellipsoids in the array must be of the same dimension.');
  end

  [k, d] = size(L);
  if (k ~= n)
    msg = sprintf('MINKSUM_IA: second argument must be vector(s) in R^%d.', n);
    error(msg);
  end

  [m, n] = size(E);
  if (m == 1) & (n == 1)
    IA = E;
    return;
  end

  IA = [];
  for ii = 1:d
    l = L(:, ii);
    for i = 1:m
      for j = 1:n
        Q = E(i, j).shape;
        if size(Q, 1) > rank(Q)
          if ellOptions.verbose > 0
            fprintf('MINKSUM_IA: Warning! Degenerate ellipsoid.\n');
            fprintf('            Regularizing...\n');
          end
          Q = regularize(Q);
        end
        Q = sqrtm(Q);
        if (i == 1) & (j == 1)
          q = E(i, j).center;
          v = Q * l;
          M = Q;
        else
          q = q + E(i, j).center;
          T = ell_valign(v, Q*l);
          M = M + T*Q;
        end
      end
    end
    IA = [IA ellipsoid(q, M'*M)];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/minus.m <==
function res = minus(E, b)
%
%
% Description:
% ------------
%
%    Operation
%              E - b
%    where E is an ellipsoid in R^n, and b - vector in R^n.
%    If E(q, Q) is an ellipsoid with center q and shape matrix Q, then
%          E(q, Q) - b = E(q - b, Q).
%
%
% Output:
% -------
%
%    Resulting ellipsoid E(q - b, Q).
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  if ~(isa(E, 'ellipsoid'))
    error('MINUS: first argument must be ellipsoid.');
  end
  if isa(E, 'ellipsoid') & ~(isa(b, 'double'))
    error('MINUS: this operation is only permitted between ellipsoid and vector in R^n.');
  end

  d = dimension(E);
  m = max(d);
  n = min(d);
  if m ~= n
    error('MINUS: all ellipsoids in the array must be of the same dimension.');
  end

  [k, l] = size(b);
  if (l ~= 1) | (k ~= n)
    error('MINUS: vector dimension does not match.');
  end

  [m, n] = size(E);
  for i = 1:m
    for j = 1:n
      r(j)        = E(i, j);
      r(j).center = E(i, j).center - b;
    end
    if i == 1
      res = r;
    else
      res = [res; r];
    end
    clear r;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/move2origin.m <==
function EO = move2origin(E)
%
% MOVE2ORIGIN - moves ellipsoids in the given array to the origin.
%
%
% Description:
% ------------
%
%    EO = MOVE2ORIGIN(E)  Replaces the centers of ellipsoids in E with zero vectors.
%
%
% Output:
% -------
%
%    EO - array of ellipsoids with the same shapes as in E centered at the origin.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  if ~(isa(E, 'ellipsoid'))
    error('MOVE2ORIGIN: argument must be array of ellipsoids.');
  end

  EO     = E;
  [m, n] = size(EO);

  for i = 1:m
    for j = 1:n
      d               = dimension(EO(i, j));
      EO(i, j).center = zeros(d, 1);
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/mtimes.m <==
function res = mtimes(A, E)
%
%
% Description:
% ------------
%
%    Multiplication of the ellipsoid by a matrix or a scalar.
%    If E(q,Q) is an ellipsoid, and A - matrix of suitable dimensions,
%    then
%          A E(q, Q) = E(Aq, AQA').
%        
%
%
% Output:
% -------
%
%    Resulting ellipsoid E(Aq, AQA').
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  if ~(isa(A, 'double')) | ~(isa(E, 'ellipsoid'))
    msg = sprintf('MTIMES: first multiplier is expected to be a matrix or a scalar,\n        and second multiplier - an ellipsoid.');
    error(msg);
  end

  [m, n] = size(A); 
  d      = dimension(E);
  k      = max(d);
  l      = min(d);
  if ((k ~= l) & (n ~= 1) & (m ~= 1)) | ((k ~= n) & (n ~= 1) & (m ~= 1))
    error('MTIMES: dimensions do not match.');
  end

  [m, n] = size(E);
  for i = 1:m
    for j = 1:n
     Q    = A*(E(i, j).shape)*A';
     Q    = 0.5*(Q + Q');
     r(j) = ellipsoid(A*(E(i, j).center), Q);
    end
    if i == 1
      res = r;
    else
      res = [res; r];
    end
    clear r;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/ne.m <==
function res = ne(E1, E2)
%
%
% Description:
% ------------
%
%    The opposite of EQ.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  res = ~(eq(E1, E2));

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/parameters.m <==
function [q, Q] = parameters(E)
%
% PARAMETERS - returns parameters of the ellipsoid.
%
%
% Description:
% ------------
%
%    [q, Q] = PARAMETERS(E)  Extracts the values of the center q and
%                            the shape matrix Q from the ellipsoid object E.
%
%
% Output:
% -------
%
%    q - center of the ellipsoid E.
%    Q - shape matrix of the ellipsoid E.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, DIMENSION, ISDEGENERATE.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  [m, n] = size(E);
  if (m > 1) | (n > 1)
    error('PARAMETERS: the argument of this function must be single ellipsoid.');
  end
  
  if nargout < 2
    q = E.shape;
  else
    q = E.center;
    Q = E.shape;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/plot.m <==
function plot(varargin)
%
% PLOT - plots ellipsoids in 2D or 3D.
%
%
% Description:
% ------------
%
% PLOT(E, OPTIONS) plots ellipsoid E if 1 <= dimension(E) <= 3.
%
%                  PLOT(E)  Plots E in default (red) color.
%              PLOT(EA, E)  Plots array of ellipsoids EA and single ellipsoid E.
%   PLOT(E1, 'g', E2, 'b')  Plots E1 in green and E2 in blue color.
%        PLOT(EA, Options)  Plots EA using options given in the Options structure.
%
%
% Options.newfigure    - if 1, each plot command will open a new figure window.
% Options.fill         - if 1, ellipsoids in 2D will be filled with color.
% Options.width        - line width for 1D and 2D plots.
% Options.color        - sets default colors in the form [x y z].
% Options.shade = 0-1  - level of transparency (0 - transparent, 1 - opaque).
%
%
% Output:
% -------
%
%    None.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID.
%

% 
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  nai = nargin;
  E   = varargin{1};
  if ~isa(E, 'ellipsoid')
    error('PLOT: input argument must be an ellipsoid.');
  end

  if nai > 1
    if isstruct(varargin{nai})
      Options = varargin{nai};
      nai     = nai - 1;
    else
      Options = [];
    end
  else
    Options = [];
  end

  if ~isfield(Options, 'newfigure')
    Options.newfigure = 0;
  end

  ucolor    = [];
  vcolor    = [];
  ells      = [];
  ell_count = 0;

  for i = 1:nai
    if isa(varargin{i}, 'ellipsoid')
      E      = varargin{i};
      [m, n] = size(E);
      cnt    = m * n;
      E1     = reshape(E, 1, cnt);
      ells   = [ells E1];
      if (i < nai) & ischar(varargin{i + 1})
        clr = my_color_table(varargin{i + 1});
        val = 1;
      else
        clr = [0 0 0];
        val = 0;
      end
      for j = (ell_count + 1):(ell_count + cnt)
        ucolor(j) = val;
        vcolor    = [vcolor; clr];
      end
      ell_count = ell_count + cnt;
    end
  end

  if ~isfield(Options, 'color')
    % Color maps:
    %    hsv       - Hue-saturation-value color map.
    %    hot       - Black-red-yellow-white color map.
    %    gray      - Linear gray-scale color map.
    %    bone      - Gray-scale with tinge of blue color map.
    %    copper    - Linear copper-tone color map.
    %    pink      - Pastel shades of pink color map.
    %    white     - All white color map.
    %    flag      - Alternating red, white, blue, and black color map.
    %    lines     - Color map with the line colors.
    %    colorcube - Enhanced color-cube color map.
    %    vga       - Windows colormap for 16 colors.
    %    jet       - Variant of HSV.
    %    prism     - Prism color map.
    %    cool      - Shades of cyan and magenta color map.
    %    autumn    - Shades of red and yellow color map.
    %    spring    - Shades of magenta and yellow color map.
    %    winter    - Shades of blue and green color map.
    %    summer    - Shades of green and yellow color map.
    
    auxcolors  = hsv(ell_count);
    colors     = auxcolors;
    multiplier = 7;
    if mod(size(auxcolors, 1), multiplier) == 0
      multiplier = multiplier + 1;
    end
    
    for i = 1:ell_count
      jj           = mod(i*multiplier, size(auxcolors, 1)) + 1;
      colors(i, :) = auxcolors(jj, :);
    end
    colors        = flipud(colors);
    Options.color = colors;
  else
    if size(Options.color, 1) ~= ell_count
      if size(Options.color, 1) > ell_count
        Options.color = Options.color(1:ell_count, :);
      else
        Options.color = repmat(Options.color, ell_count, 1);
      end
    end
  end

  if ~isfield(Options, 'shade')
    Options.shade = 0.4*ones(1, ell_count);
  else
    [m, n] = size(Options.shade);
    m      = m * n;
    if m == 1
      Options.shade = Options.shade * ones(1, ell_count);
    else
      Options.shade = reshape(Options.shade, 1, m);
      if m < ell_count
        for i = (m + 1):ell_count
          Options.shade = [Options.shade 0.4];
        end
      end
    end
  end

  if ~isfield(Options, 'width')
    Options.width = ones(1, ell_count);
  else
    [m, n] = size(Options.width);
    m      = m * n;
    if m == 1
      Options.width = Options.width * ones(1, ell_count);
    else
      Options.width = reshape(Options.width, 1, m);
      if m < ell_count
        for i = (m + 1):ell_count
          Options.width = [Options.width 1];
        end
      end
    end
  end

  if ~isfield(Options, 'fill')
    Options.fill = zeros(1, ell_count);
  else
    [m, n] = size(Options.fill);
    m      = m * n;
    if m == 1
      Options.fill = Options.fill * ones(1, ell_count);
    else
      Options.fill = reshape(Options.fill, 1, m);
      if m < ell_count
        for i = (m + 1):ell_count
          Options.fill = [Options.fill 0];
        end
      end
    end
  end

  if size(Options.color, 1) < ell_count
    error('PLOT: not enough colors.');
  end

  dims = dimension(ells);
  m    = min(dims);
  n    = max(dims);
  if m ~= n
    error('PLOT: ellipsoids must be of the same dimension.');
  end
  if (n > 3) | (n < 1)
    error('PLOT: ellipsoid dimension can be 1, 2 or 3.');
  end

  if ellOptions.verbose > 0
    if ell_count == 1
      fprintf('Plotting ellipsoid...\n');
    else
      fprintf('Plotting %d ellipsoids...\n', ell_count);
    end
  end

  ih = ishold;

  for i = 1:ell_count
    if Options.newfigure ~= 0
      figure;
    else
      newplot;
    end

    hold on;

    E = ells(i);
    q = E.center;
    Q = E.shape;

    if ucolor(i) == 1
      clr = vcolor(i, :);
    else
      clr = Options.color(i, :);
    end
      
    switch n
      case 2,
        x = ellbndr_2d(E);
        if Options.fill(i) ~= 0
          fill(x(1, :), x(2, :), clr);
        end
        h = ell_plot(x);
        set(h, 'Color', clr, 'LineWidth', Options.width(i));
        h = ell_plot(q, '.');
        set(h, 'Color', clr);

      case 3,
        x    = ellbndr_3d(E);
        chll = convhulln(x');
        vs   = size(x, 2);
        patch('Vertices', x', 'Faces', chll, ...
              'FaceVertexCData', clr(ones(1, vs), :), 'FaceColor', 'flat', ...
              'FaceAlpha', Options.shade(1, i));
        shading interp;
        lighting phong;
        material('metal');
        view(3);
        %camlight('headlight','local');
        %camlight('headlight','local');
        %camlight('right','local');
        %camlight('left','local');

      otherwise,
        h = ell_plot([(q-sqrt(Q)) (q+sqrt(Q))]);
        set(h, 'Color', clr, 'LineWidth', Options.width(i));
        h = ell_plot(q(1, 1), '*');
        set(h, 'Color', clr);

    end
  end

  if ih == 0;
    hold off;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/plot3.m <==
function plot3(varargin)
%
% PLOT3 - plots ellipsoids in 2D or 3D.
%
%
% Description:
% ------------
%
% PLOT3(E, OPTIONS) plots ellipsoid E if 1 <= dimension(E) <= 3.
%
%                 PLOT3(E)  Plots E in default (red) color.
%             PLOT3(EA, E)  Plots array of ellipsoids EA and single ellipsoid E.
%  PLOT3(E1, 'g', E2, 'b')  Plots E1 in green and E2 in blue color.
%       PLOT3(EA, Options)  Plots EA using options given in the Options structure.
%
%
% Options.newfigure    - if 1, each plot command will open a new figure window.
% Options.fill         - if 1, ellipsoids in 2D will be filled with color.
% Options.width        - line width for 1D and 2D plots.
% Options.color        - sets default colors in the form [x y z].
% Options.shade = 0-1  - level of transparency (0 - transparent, 1 - opaque).
%
%
% Output:
% -------
%
%    None.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID, ELLIPSOID/PLOT.
%

% 
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  nai = nargin;
  E   = varargin{1};
  if ~isa(E, 'ellipsoid')
    error('PLOT: input argument must be an ellipsoid.');
  end

  if nai > 1
    if isstruct(varargin{nai})
      Options = varargin{nai};
      nai     = nai - 1;
    else
      Options = [];
    end
  else
    Options = [];
  end

  if ~isfield(Options, 'newfigure')
    Options.newfigure = 0;
  end

  ucolor    = [];
  vcolor    = [];
  ells      = [];
  ell_count = 0;

  for i = 1:nai
    if isa(varargin{i}, 'ellipsoid')
      E      = varargin{i};
      [m, n] = size(E);
      cnt    = m * n;
      E1     = reshape(E, 1, cnt);
      ells   = [ells E1];
      if (i < nai) & ischar(varargin{i + 1})
        clr = my_color_table(varargin{i + 1});
        val = 1;
      else
        clr = [0 0 0];
        val = 0;
      end
      for j = (ell_count + 1):(ell_count + cnt)
        ucolor(j) = val;
        vcolor    = [vcolor; clr];
      end
      ell_count = ell_count + cnt;
    end
  end

  if ~isfield(Options, 'color')
    % Color maps:
    %    hsv       - Hue-saturation-value color map.
    %    hot       - Black-red-yellow-white color map.
    %    gray      - Linear gray-scale color map.
    %    bone      - Gray-scale with tinge of blue color map.
    %    copper    - Linear copper-tone color map.
    %    pink      - Pastel shades of pink color map.
    %    white     - All white color map.
    %    flag      - Alternating red, white, blue, and black color map.
    %    lines     - Color map with the line colors.
    %    colorcube - Enhanced color-cube color map.
    %    vga       - Windows colormap for 16 colors.
    %    jet       - Variant of HSV.
    %    prism     - Prism color map.
    %    cool      - Shades of cyan and magenta color map.
    %    autumn    - Shades of red and yellow color map.
    %    spring    - Shades of magenta and yellow color map.
    %    winter    - Shades of blue and green color map.
    %    summer    - Shades of green and yellow color map.
    
    auxcolors  = hsv(ell_count);
    colors     = auxcolors;
    multiplier = 7;
    if mod(size(auxcolors, 1), multiplier) == 0
      multiplier = multiplier + 1;
    end
    
    for i = 1:ell_count
      jj           = mod(i*multiplier, size(auxcolors, 1)) + 1;
      colors(i, :) = auxcolors(jj, :);
    end
    colors        = flipud(colors);
    Options.color = colors;
  else
    if size(Options.color, 1) ~= ell_count
      if size(Options.color, 1) > ell_count
        Options.color = Options.color(1:ell_count, :);
      else
        Options.color = repmat(Options.color, ell_count, 1);
      end
    end
  end

  if ~isfield(Options, 'shade')
    Options.shade = 0.4*ones(1, ell_count);
  else
    [m, n] = size(Options.shade);
    m      = m * n;
    if m == 1
      Options.shade = Options.shade * ones(1, ell_count);
    else
      Options.shade = reshape(Options.shade, 1, m);
      if m < ell_count
        for i = (m + 1):ell_count
          Options.shade = [Options.shade 0.4];
        end
      end
    end
  end

  if ~isfield(Options, 'width')
    Options.width = ones(1, ell_count);
  else
    [m, n] = size(Options.width);
    m      = m * n;
    if m == 1
      Options.width = Options.width * ones(1, ell_count);
    else
      Options.width = reshape(Options.width, 1, m);
      if m < ell_count
        for i = (m + 1):ell_count
          Options.width = [Options.width 1];
        end
      end
    end
  end

  if ~isfield(Options, 'fill')
    Options.fill = zeros(1, ell_count);
  else
    [m, n] = size(Options.fill);
    m      = m * n;
    if m == 1
      Options.fill = Options.fill * ones(1, ell_count);
    else
      Options.fill = reshape(Options.fill, 1, m);
      if m < ell_count
        for i = (m + 1):ell_count
          Options.fill = [Options.fill 0];
        end
      end
    end
  end

  if size(Options.color, 1) < ell_count
    error('PLOT: not enough colors.');
  end

  dims = dimension(ells);
  m    = min(dims);
  n    = max(dims);
  if m ~= n
    error('PLOT: ellipsoids must be of the same dimension.');
  end
  if (n > 3) | (n < 1)
    error('PLOT: ellipsoid dimension can be 1, 2 or 3.');
  end

  if ellOptions.verbose > 0
    if ell_count == 1
      fprintf('Plotting ellipsoid...\n');
    else
      fprintf('Plotting %d ellipsoids...\n', ell_count);
    end
  end

  ih = ishold;

  for i = 1:ell_count
    if Options.newfigure ~= 0
      figure;
    else
      newplot;
    end

    hold on;

    E = ells(i);
    q = E.center;
    Q = E.shape;

    if ucolor(i) == 1
      clr = vcolor(i, :);
    else
      clr = Options.color(i, :);
    end
      
    switch n
      case 2,
        x = ellbndr_2d(E);
        if Options.fill(i) ~= 0
          fill(x(1, :), x(2, :), clr);
        end
        h = ell_plot(x);
        set(h, 'Color', clr, 'LineWidth', Options.width(i));
        h = ell_plot(q, '.');
        set(h, 'Color', clr);

      case 3,
        x    = ellbndr_3d(E);
        chll = convhulln(x');
        vs   = size(x, 2);
        patch('Vertices', x', 'Faces', chll, ...
              'FaceVertexCData', clr(ones(1, vs), :), 'FaceColor', 'flat', ...
              'EdgeColor', clr, 'FaceAlpha', 0);
        %shading interp;
        lighting phong;
        material('metal');
        view(3);
        %camlight('headlight','local');
        %camlight('headlight','local');
        %camlight('right','local');
        %camlight('left','local');

      otherwise,
        h = ell_plot([(q-sqrt(Q)) (q+sqrt(Q))]);
        set(h, 'Color', clr, 'LineWidth', Options.width(i));
        h = ell_plot(q(1, 1), '*');
        set(h, 'Color', clr);

    end
  end

  if ih == 0;
    hold off;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/plus.m <==
function res = plus(X, Y)
%
%
% Description:
% ------------
%
%    Operation
%              E + b
%    where E is an ellipsoid in R^n, and b - vector in R^n.
%    If E(q, Q) is an ellipsoid with center q and shape matrix Q, then
%          E(q, Q) + b = E(q + b, Q).
%
%
% Output:
% -------
%
%    Resulting ellipsoid E(q + b, Q).
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  if isa(X, 'ellipsoid') & ~(isa(Y, 'double'))
    error('PLUS: this operation is only permitted between ellipsoid and vector in R^n.');
  end
  if isa(Y, 'ellipsoid') & ~(isa(X, 'double'))
    error('PLUS: this operation is only permitted between ellipsoid and vector in R^n.');
  end

  if isa(X, 'ellipsoid')
    E = X;
    b = Y;
  else
    E = Y;
    b = X;
  end

  d = dimension(E);
  m = max(d);
  n = min(d);
  if m ~= n
    error('PLUS: all ellipsoids in the array must be of the same dimension.');
  end

  [k, l] = size(b);
  if (l ~= 1) | (k ~= n)
    error('PLUS: vector dimension does not match.');
  end

  [m, n] = size(E);
  for i = 1:m
    for j = 1:n
      r(j)        = E(i, j);
      r(j).center = E(i, j).center + b;
    end
    if i == 1
      res = r;
    else
      res = [res; r];
    end
    clear r;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/polar.m <==
function P = polar(E)
%
% POLAR - computes the polar ellipsoids.
%
%
% Description:
% ------------
%
%    P = POLAR(E)  Computes the polar ellipsoids for those ellipsoids in E,
%                  for which the origin is an interior point.
%                  For those ellipsoids in E, for which this condition
%                  does not hold, an empty ellipsoid is returned.
%
%
%    Given ellipsoid E(q, Q) where q is its center, and Q - its shape matrix,
%    the polar set to E(q, Q) is defined as follows:
%
%             P = { l in R^n  | <l, q> + sqrt(<l, Q l>) <= 1 }
%
%    If the origin is an interior point of ellipsoid E(q, Q),
%    then its polar set P is an ellipsoid.
%
%
% Output:
% -------
%
%    P - array of polar ellipsoids.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  if ~(isa(E, 'ellipsoid'))
    error('POLAR: input argument must be array of ellipsoids.');
  end

  [m, n] = size(E);
  P      = [];

  for i = 1:m
    PP = [];
    for j = 1:n
      if isdegenerate(E(i, j))
        PP = [PP ellipsoid];
      else
        [q, Q] = parameters(E(i, j));
        d      = size(Q, 2);
        z      = zeros(d, 1);
        chk    = (z' - q') * ell_inv(Q) * (z - q);
        if chk < 1
          M  = ell_inv(Q - q*q');
          M  = 0.5*(M + M');
          w  = -M * q;
          W  = (1 + q'*M*q)*M;
          PP = [PP ellipsoid(w, W)];
        else
          PP = [PP ellipsoid];
	end
      end
    end
    P = [P; PP];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/private/ellbndr_2d.m <==
function x = ellbndr_2d(E)
%
% ELLBNDR_2D - compute the boundary of 2D ellipsoid.
%

  global ellOptions;

  N      = ellOptions.plot2d_grid;
  phi    = linspace(0, 2*pi, N);
  l      = [cos(phi); sin(phi)];
  [r, x] = rho(E, l);
  x      = [x x(:, 1)];

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/private/ellbndr_3d.m <==
function x = ellbndr_3d(E)
%
% ELLBNDR_3D - compute the boundary of 3D ellipsoid.
%

  global ellOptions;

  M   = ellOptions.plot3d_grid/2;
  N   = M/2;

  psy = linspace(0, pi, N);
  phi = linspace(0, 2*pi, M);

  l   = [];
  for i = 2:(N - 1)
    arr = cos(psy(i))*ones(1, M);
    l   = [l [cos(phi)*sin(psy(i)); sin(phi)*sin(psy(i)); arr]];
  end

  [r, x] = rho(E, l);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/private/my_color_table.m <==
function res = my_color_table(ch)
%
% MY_COLOR_TABLE - returns the code of the color defined by single letter.
%

  if ~(ischar(ch))
    res = [0 0 0];
    return;
  end

  switch ch
    case 'r',
      res = [1 0 0];

    case 'g',
      res = [0 1 0];

    case 'b',
      res = [0 0 1];

    case 'y',
      res = [1 1 0];

    case 'c',
      res = [0 1 1];

    case 'm',
      res = [1 0 1];
      
    case 'w',
      res = [1 1 1];

    otherwise,
      res = [0 0 0];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/private/regularize.m <==
function R = regularize(Q)
%
% REGULARIZE - regularization of singular symmetric matrix.
%

  global ellOptions;

  if Q ~= Q'
    error('REGULARIZE: matrix must be symmetric.');
  end

  [m, n] = size(Q);
  r      = rank(Q);

  if r < n
    [U S V] = svd(Q);
    E       = ellOptions.abs_tol * eye(n - r);
    R       = Q + (U * [zeros(r, r) zeros(r, (n-r)); zeros((n-r), r) E] * U');
    R       = 0.5*(R + R');
  else
    R = Q;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/private/rm_bad_directions.m <==
function LC = rm_bad_directions(Q1, Q2, L)
%
% RM_BAD_DIRECTIONS - remove bad directions from the given list.
%                     Bad directions are those which should not be used
%                     for the support function of geometric difference
%                     of two ellipsoids.
%

  LC = [];
  T  = ell_simdiag(Q2, Q1);
  a  = min(abs(diag(T*Q1*T')));
  if a < 1
    return;
  end

  n = size(L, 2);
  for i = 1:n
    l = L(:, i);
    if (sqrt(l'*Q1*l)/sqrt(l'*Q2*l)) <= a
      LC = [LC l];
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/projection.m <==
function EP = projection(E, B)
%
% PROJECTION - computes projection of the ellipsoid onto the given subspace.
%
%
% Description:
% ------------
%
%    EP = PROJECTION(E, B)  Computes projection of the ellipsoid E onto a subspace,
%                           specified by orthogonal basis vectors B.
%                           E can be an array of ellipsoids of the same dimension.
%                           Columns of B must be orthogonal vectors.
%
%
% Output:
% -------
%
%    EP - projected ellipsoid (or array of ellipsoids), generally, of lower dimension.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(E, 'ellipsoid')) | ~(isa(B, 'double'))
    error('PROJECTION: arguments must be array of ellipsoids and matrix with orthogonal columns.');
  end

  [k, l] = size(B);
  dims   = dimension(E);
  m      = min(dims); m = min(m);
  n      = max(dims); n = max(n);
  if (m ~= n)
    error('PROJECTION: ellipsoids in the array must be of the same dimenion.');
  end
  if (k ~= n)
    error('PROJECTION: dimension of basis vectors does not dimension of ellipsoids.');
  end
  if (k < l)
    msg = sprintf('PROJECTION: number of basis vectors must be less or equal to %d.', n);
    error(msg);
  end

  % check the orthogonality of the columns of B
  for i = 1:(l - 1)
    v = B(:, i);
    for j = (i + 1):l
      if abs(v'*B(:, j)) > ellOptions.abs_tol
        error('PROJECTION: basis vectors must be orthogonal.');
      end
    end
  end

  % normalize the basis vectors
  for i = 1:l
    BB(:, i) = B(:, i)/norm(B(:, i));
  end

  % compute projection
  [m, n] = size(E);
  for i = 1:m
    for j = 1:n
      r(j) = BB'*E(i, j);
    end
    if i == 1
      EP = r;
    else
      EP = [EP; r];
    end
    clear r;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/rho.m <==
function [res, x] = rho(E, L)
%
% RHO - computes the values of the support function for given ellipsoid
%       and given direction.
%
%
% Description:
% ------------
%
%         RES = RHO(E, L)  Computes the support function of the ellipsoid E
%                          in directions specified by the columns of matrix L.
%                          Or, if E is array of ellipsoids, L is expected to be
%                          a single vector.
%
%    [RES, X] = RHO(E, L)  Computes the support function of the ellipsoid E
%                          in directions specified by the columns of matrix L,
%                          and boundary points X of this ellipsoid that correspond
%                          to directions in L.
%                          Or, if E is array of ellipsoids, and L - single vector,
%                          then support functions and corresponding boundary
%                          points are computed for all the given ellipsoids in
%                          the array in the specified direction L.
%
%    The support function is defined as
%       (1)  rho(l | E) = sup { <l, x> : x belongs to E }.
%    For ellipsoid E(q,Q), where q is its center and Q - shape matrix,
%    it is simplified to
%       (2)  rho(l | E) = <q, l> + sqrt(<l, Ql>)
%    Vector x, at which the maximum at (1) is achieved is defined by
%       (3)  q + Ql/sqrt(<l, Ql>)
%
%
% Output:
% -------
%
%    RES - the values of the support function for the specified ellipsoid E
%          and directions L. Or, if E is an array of ellipsoids, and L - single
%          vector, then these are values of the support function for all the
%          ellipsoids in the array in the given direction.
%      X - boundary points of the ellipsoid E that correspond to directions in L.
%          Or, if E is an array of ellipsoids, and L - single vector,
%          then these are boundary points of all the ellipsoids in the array
%          in the given direction.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  if ~(isa(E, 'ellipsoid'))
    error('RHO: first argument must be ellipsoid.');
  end

  [m, n] = size(E);
  [k, d] = size(L);
  if (m > 1) | (n > 1)
    if d > 1
      msg = sprintf('RHO: arguments must be single ellipsoid and matrix of direction vectors,\n     or array of ellipsoids and single direction vector.');
      error(msg);
    end
    ea = 1;
  else
    ea = 0;
  end

  dims = dimension(E);
  mn   = min(min(dims));
  mx   = max(max(dims));
  if mn ~= mx
    error('RHO: ellipsoids in the array must be of the same dimension.');
  end
  if mn ~= k
    error('RHO: dimensions of the direction vector and the ellipsoid do not match.');
  end

  
  res = [];
  x   = [];
  if ea > 0 % multiple ellipsoids, one direction
    for i = 1:m
      r = [];
      for j = 1:n
        q  = E(i, j).center;
        Q  = E(i, j).shape;
        sr = sqrt(L'*Q*L);
        if sr == 0
          sr = eps;
        end
        r  = [r (q'*L + sr)];
        x  = [x (((Q*L)/sr) + q)];
      end
      res = [res; r];
    end
  else % one ellipsoid, multiple directions
    q = E.center;
    Q = E.shape;
    for i = 1:d
      l   = L(:, i);
      sr  = sqrt(l'*Q*l);
      if sr == 0
        sr = eps;
      end
      res = [res (q'*l + sr)];
      x   = [x (((Q*l)/sr) + q)];
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/shape.m <==
function EM = shape(E, A)
%
% SHAPE - modifies the shape matrix of the ellipsoid without changing its center.
%
%
% Description:
% ------------
%
%    EM = SHAPE(E, A)  Modifies the shape matrices of the ellipsoids in the
%                      ellipsoidal array E. The centers remain untouched -
%                      that is the difference of the function SHAPE and
%                      linear transformation A*E.
%                      A is expected to be a scalar or a square matrix
%                      of suitable dimension.
%        
%
% Output:
% -------
%
%    EM - array of modified ellipsoids.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  if ~(isa(A, 'double')) | ~(isa(E, 'ellipsoid'))
    msg = sprintf('SHAPE: expected arguments are:\n');
    msg = sprintf('%s       - array of ellipsoids of the same dimension,\n', msg);
    msg = sprintf('%s       - scalar, or square matrix of the same dimension as ellipsoids.\n', msg);
    error(msg);
  end

  [m, n] = size(A); 
  if m ~= n
    error('SHAPE: only square matrices are allowed.');
  end
  d      = dimension(E);
  k      = max(max(d));
  l      = min(min(d));
  if ((k ~= l) & (n ~= 1) & (m ~= 1)) | ((k ~= n) & (n ~= 1) & (m ~= 1))
    error('SHAPE: dimensions do not match.');
  end

  EM     = [];
  [m, n] = size(E);
  for i = 1:m
    for j = 1:n
     Q    = A*(E(i, j).shape)*A';
     Q    = 0.5*(Q + Q');
     r(j) = ellipsoid(E(i, j).center, Q);
    end
    EM = [EM; r];
    clear r;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/trace.m <==
function T = trace(E)
%
% TRACE - returns the trace of the ellipsoid.
%
%
% Description:
% ------------
%
%    T = TRACE(E)  Computes the trace of ellipsoids in ellipsoidal array E.
%
%
% Output:
% -------
%
%    T - array of trace values, same size as E.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  [m, n] = size(E);
  T      = [];

  for i = 1:m
    t = [];
    for j = 1:n
      t = [t trace(double(E(i, j)))];
    end
    T = [T; t];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/uminus.m <==
function I = uminus(E)
%
% Description:
% ------------
%
%    Changes the sign of the center of ellipsoid.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  if ~(isa(E, 'ellipsoid'))
    error('UMINUS: input argument must be array of ellipsoids.');
  end

  I      = E;
  [m, n] = size(I);

  for i = 1:m
    for j = 1:n
      I(i, j).center = - I(i, j).center;
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@ellipsoid/volume.m <==
function V = volume(E)
%
% VOLUME - returns the volume of the ellipsoid.
%
%
% Description:
% ------------
%
%    V = VOLUME(E)  Computes the volume of ellipsoids in ellipsoidal array E.
%
%    The volume of ellipsoid E(q, Q) with center q and shape matrix Q is given by
%                  V = S sqrt(det(Q))
%    where S is the volume of unit ball.
%
%
% Output:
% -------
%
%    V - array of volume values, same size as E.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(E, 'ellipsoid'))
    error('VOLUME: input argument must be ellipsoid.');
  end

  [m, n] = size(E);
  V      = [];
  for i = 1:m
    v = [];
    for j = 1:n
      Q = E(i, j).shape;
      if isdegenerate(E(i, j))
        S = 0;
      else
        N = size(Q, 1) - 1;
        if mod(N, 2) > 0
          k = (N + 1)/2;
          S = (pi^k)/factorial(k);
        else
          k = N/2;
          S = ((2^(2*k + 1))*(pi^k)*factorial(k))/factorial(2*k + 1);
        end
      end
      v = [v S*sqrt(det(Q))];
    end
    V = [V; v];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@hyperplane/contains.m <==
function res = contains(H, X)
%
% CONTAINS - checks if given vectors belong to the hyperplane.
%
%
% Description:
% ------------
%
%    RES = CONTAINS(H, X)  Checks if vectors specified by columns of matrix X
%                          belong to hyperplanes in H.
%
%
% Output:
% -------
%
%    1 - if vector belongs to hyperplane, 0 - otherwise.
%
%
% See also:
% ---------
%
%    HYPERPLANE/HYPERPLANE.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(H, 'hyperplane'))
    error('CONTAINS: first input argument must be hyperplane.');
  end

  if ~(isa(X, 'double'))
    error('CONTAINS: second input argument must be of type double.');
  end

  d = dimension(H);
  m = min(min(d));
  n = max(max(d));
  if m ~= n
    error('CONTAINS: hyperplanes must be of the same dimension.');
  end

  [k, l] = size(X);
  if k ~= n
    error('CONTAINS: vector dimension does not match the dimension of hyperplanes.');
  end

  [m, n] = size(H);
  t      = m * n;
  if (t ~= l) & (t > 1) & (l > 1)
    error('CONTAINS: number of vectors does not match the number of hyperplanes.');
  end

  res = [];
  if (t > 1) & (l > 1)
    for i = 1:m
      r = [];
      for j = 1:n
        [v, c] = parameters(H(i, j));
	x      = X(:, i*j);
        if abs((v'*x) - c) < ellOptions.abs_tol
          r = [r 1];
        else
          r = [r 0];
        end
      end
      res = [res; r];
    end
  elseif t > 1
    for i = 1:m
      r = [];
      for j = 1:n
        [v, c] = parameters(H(i, j));
        if abs((v'*X) - c) < ellOptions.abs_tol
          r = [r 1];
        else
          r = [r 0];
        end
      end
      res = [res; r];
    end
  else
    for i = 1:l
      [v, c] = parameters(H);
      x      = X(:, i);
      if abs((v'*x) - c) < ellOptions.abs_tol
        res = [res 1];
      else
        res = [res 0];
      end
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@hyperplane/contents.m <==
% Hyperplane object of the Ellipsoidal Toolbox.
%
% 
% Functions:
% ----------
%  hyperplane - Constructor of hyperplane object.
%  double     - Returns parameters of hyperplane, i.e. normal vector and shift.
%  parameters - Same function as 'double' (legacy matter).
%  dimension  - Returns dimension of hyperplane.
%  isempty    - Checks if hyperplane is empty.
%  isparallel - Checks if one hyperplane is parallel to the other one.
%  contains   - Check if hyperplane contains given point.
%
%
% Overloaded operators and functions:
% -----------------------------------
%  eq      - Checks if two hyperplanes are equal.
%  ne      - The opposite of 'eq'.
%  uminus  - Switches signs of normal and shift parameters to the opposite.
%  display - Displays the details about given hyperplane object.
%  plot    - Plots hyperplane in 2D and 3D.
%
%
% Author:
% -------
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%


==> code/lib/ellipsoids_112_lite/ellipsoids/@hyperplane/dimension.m <==
function D = dimension(H);
%
% DIMENSION - returns dimensions of hyperplanes in the array.
%
%
% Description:
% ------------
%
%    D = DIMENSION(H)  Returns dimensions of hyperplanes described by
%                      hyperplane structures in the array H.
%
%
% Output:
% -------
%
%    D - array with dimension data of the same size as the size of input 
%        array of hyperplane structures.
%
%
% See also:
% ---------
%
%    HYPERPLANE.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~isa(H, 'hyperplane')
    error('DIMENSION: input must be array of hyperplanes.');
  end

  [m, n] = size(H);
  D      = [];
  for i = 1:m
    r = [];
    for j = 1:n
      h = H(i, j);
      s = size(h.normal, 1);
      if s < 2
        if (abs(h.normal) <= ellOptions.abs_tol) & ...
           (abs(h.shift) <= ellOptions.abs_tol)
          r = [r 0];
        else
          r = [r s];
        end
      else
        r = [r s];
      end
    end
    D = [D; r];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@hyperplane/display.m <==
function display(H)
%
% Description:
% ------------
%
%    Displays hyperplane object.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  fprintf('\n');
  disp([inputname(1) ' =']);

  [m, n] = size(H);
  if (m > 1) | (n > 1)
    fprintf('%dx%d array of hyperplanes.\n\n', m, n);
    return;
  end

  fprintf('\n');
  fprintf('Normal:\n'); disp(H.normal);
  fprintf('Shift:\n'); disp(H.shift);

  d = dimension(H);  
  if d < 1
    fprintf('Empty hyperplane.\n\n');
  else
    fprintf('Hyperplane in R^%d.\n\n', d);
  end
  
  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@hyperplane/double.m <==
function [v, c] = double(H)
%
% DOUBLE - return parameters of hyperplane - normal vector and shift.
%
%
% Description:
% ------------
%
%    [V, C] = DOUBLE(H)  Returns normal vector and scalar value of the hyperplane.
%
% Output:
% -------
%
%    V - normal vector,
%    C - scalar constant.
%
%
% See also:
% ---------
%
%    HYPERPLANE/HYPERPLANE.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(H, 'hyperplane'))
    error('DOUBLE: input argument must be hyperplane.');
  end

  if min(size(H) == [1 1]) < 1
    error('DOUBLE: input argument must be single hyperplane.');
  end

  v = H.normal;
  
  if nargout < 2
    return;
  end

  c = H.shift;

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@hyperplane/eq.m <==
function res = eq(H1, H2)
%
% Description:
% ------------
%
%    Check if two hyperplanes are the same.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(H1, 'hyperplane')) | ~(isa(H2, 'hyperplane'))
    error('==: input arguments must be hyperplanes.');
  end

  [k, l] = size(H1);
  s      = k * l;
  [m, n] = size(H2);
  t      = m * n;

  if ((k ~= m) | (l ~= n)) & (s > 1) & (t > 1)
    error('==: sizes of hyperplane arrays do not match.');
  end

  res = [];
  if (s > 1) & (t > 1)
    for i = 1:k
      r = [];
      for j = 1:l
        r = [r l_hpeq(H1(i, j), H2(i, j))];
      end
      res = [res; r];
    end
  elseif (s > 1)
    for i = 1:k
      r = [];
      for j = 1:l
        r = [r l_hpeq(H1(i, j), H2)];
      end
      res = [res; r];
    end
  else
    for i = 1:m
      r = [];
      for j = 1:n
        r = [r l_hpeq(H1, H2(i, j))];
      end
      res = [res; r];
    end
  end

  return;





%%%%%%%%

function res = l_hpeq(H1, H2)
%
% L_HPEQ - check if two single hyperplanes are equal.
%

  global ellOptions;

  [x, a] = parameters(H1);
  [y, b] = parameters(H2);
  res    = 0;
  if min(size(x) == size(y)) < 1
    return;
  end

  nx = norm(x);
  ny = norm(y);
  x  = x/nx;
  a  = a/nx;
  y  = y/ny;
  b  = b/ny;

  if a < 0
    a = -a;
    x = -x;
  end
  if b < 0
    b = -b;
    y = -y;
  end
  if abs(a - b) > ellOptions.abs_tol
    return;
  end
  if max(abs(x - y)) < ellOptions.abs_tol
    res = 1;
    return;
  end
  if a < ellOptions.abs_tol
    if max(abs(x + y)) < ellOptions.abs_tol
      res = 1;
    end
  end
    
  return;  


==> code/lib/ellipsoids_112_lite/ellipsoids/@hyperplane/hyperplane.m <==
function HA = hyperplane(v, c)
%
% HYPERPLANE - creates hyperplane structure (or array of hyperplane structures).
%
%
% Description:
% ------------
%
%    H  = HYPERPLANE(v, c)  Create hyperplane
%                               H = { x in R^n : <v, x> = c }.
%                           Here v must be vector in R^n, and c - scalar.
%    HA = HYPERPLANE(V, C)  If V is matrix in R^(n x m) and C is array of
%                           numbers of length m or 1, then m hyperplane
%                           structures are created and returned in array HA.
%
%
% Output:
% -------
%
%    H - hyperplane structure:
%           H.normal - vector in R^n,
%           H.shift  - scalar;
%        or array of such structures.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if nargin == 0
    HA = hyperplane(0);
    return;
  end

  if nargin < 2
    c = 0;
  end

  if ~(isa(v, 'double')) | ~(isa(c, 'double'))
    error('ELL_HYPERPLANE: both arguments must be of type ''double''.');
  end

  [n, m] = size(v);
  [k, l] = size(c);
  if k > 1
    if m > 1
      error(sprintf('ELL_HYPERPLANE: second argument must be a scalar, or an array of %d scalars.', m));
    else
      error('ELL_HYPERPLANE: second argument must be a scalar.');
    end
  end
  if (l ~= 1) & (l ~= m)
    error(sprintf('ELL_HYPERPLANE: second argument must be a single scalar, or an array of %d scalars.', m));
  end

  if l == 1
    c(1:m) = c;
  end

  HA = [];
  for i = 1:m
    H = [];
    H.normal = real(v(:, i));
    H.shift  = real(c(i));
%    if H.shift < 0
%      H.normal = - H.normal;
%      H.shift  = - H.shift;
%    end
    if (norm(H.normal) <= ellOptions.abs_tol) & (H.shift > ellOptions.abs_tol)
      H.normal = 0;
      H.shift  = 0;
    end
    H  = class(H, 'hyperplane');
    HA = [HA H];
  end 

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@hyperplane/isempty.m <==
function res = isempty(H)
%
% ISEMPTY - checks if hyperplanes in H are empty.
%
%
% Description:
% ------------
%
%    RES = ISEMPTY(H)  Checks if hyperplanes in H are empty objects or not,
%                      returns array of ones and zeros of the same size as H.
%
%
% Output:
% -------
%
%    1 - if hyperplane is empty, 0 - otherwise.
%
%
% See also:
% ---------
%
%    HYPERPLANE/HYPERPLANE, DIMENSION.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(H, 'hyperplane'))
    error('ISEMPTY: input argument must be hyperplane.');
  end

  res = ~dimension(H);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@hyperplane/isparallel.m <==
function res = isparallel(H1, H2)
%
% ISPARALLEL - check if two hyperplanes are parallel.
%
% Description:
% ------------
%
%    RES = ISPARALLEL(H1, H2)  Checks if hyperplanes in H1 are parallel to
%                              hyperplanes in H2 and returns array of ones
%                              and zeros of the size corresponding to the sizs
%                              of H1 and H2.
%
%
% Output:
% -------
%
%    1 - if hyperplanes are parallel, 0 - otherwise.
%
%
% See also:
% ---------
%
%    HYPERPLANE/HYPERPLANE.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(H1, 'hyperplane')) | ~(isa(H2, 'hyperplane'))
    error('ISPARALLEL: input arguments must be hyperplanes.');
  end

  [k, l] = size(H1);
  s      = k * l;
  [m, n] = size(H2);
  t      = m * n;

  if ((k ~= m) | (l ~= n)) & (s > 1) & (t > 1)
    error('ISPARALLEL: sizes of hyperplane arrays do not match.');
  end

  res = [];
  if (s > 1) & (t > 1)
    for i = 1:k
      r = [];
      for j = 1:l
        r = [r l_hpparallel(H1(i, j), H2(i, j))];
      end
      res = [res; r];
    end
  elseif (s > 1)
    for i = 1:k
      r = [];
      for j = 1:l
        r = [r l_hpparallel(H1(i, j), H2)];
      end
      res = [res; r];
    end
  else
    for i = 1:m
      r = [];
      for j = 1:n
        r = [r l_hpparallel(H1, H2(i, j))];
      end
      res = [res; r];
    end
  end

  return;





%%%%%%%%

function res = l_hpparallel(H1, H2)
%
% L_HPPARALLEL - check if two single hyperplanes are equal.
%

  global ellOptions;

  x   = parameters(H1);
  y   = parameters(H2);
  res = 0;
  if min(size(x) == size(y)) < 1
    return;
  end
  
  x = x/norm(x);
  y = y/norm(y);

  if min(size(x) == size(y)) < 1
    return;
  end
  if max(abs(x - y)) < ellOptions.abs_tol
    res = 1;
  elseif max(abs(x + y)) < ellOptions.abs_tol
    res = 1;
  end

  return;  


==> code/lib/ellipsoids_112_lite/ellipsoids/@hyperplane/ne.m <==
function res = ne(H1, H2)
%
%
% Description:
% ------------
%
%    The opposite of EQ.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  res = ~(eq(H1, H2));

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@hyperplane/parameters.m <==
function [v, c] = parameters(H)
%
% PARAMETERS - return parameters of hyperplane - normal vector and shift.
%
%
% Description:
% ------------
%
%    [V, C] = PARAMETERS(H)  Returns normal vector and scalar value of the hyperplane.
%
% Output:
% -------
%
%    V - normal vector,
%    C - scalar constant.
%
%
% See also:
% ---------
%
%    HYPERPLANE/HYPERPLANE.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(H, 'hyperplane'))
    error('PARAMETERS: input argument must be hyperplane.');
  end

  if min(size(H) == [1 1]) < 1
    error('PARAMETERS: input argument must be single hyperplane.');
  end

  v = H.normal;
  
  if nargout < 2
    return;
  end

  c = H.shift;

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@hyperplane/plot.m <==
function plot(varargin)
%
% PLOT - plots hyperplanes in 2D or 3D.
%
%
% Description:
% ------------
%
% PLOT(H, OPTIONS) plots hyperplane H if 2 <= dimension(E) <= 3.
%
%                PLOT(H)  Plots H in default (red) color.
%            PLOT(HA, H)  Plots array of hyperplanes HA and single hyperplane H.
% PLOT(H1, 'g', H2, 'b')  Plots H1 in green and H2 in blue color.
%      PLOT(HA, Options)  Plots HA using options given in the Options structure.
%
%
% Options.newfigure   - if 1, each plot command will open a new figure window.
% Options.size        - length of the line segment in 2D, or square diagonal in 3D.
% Options.center      - center of the line segment in 2D, of the square in 3D.
% Options.width       - line width for 2D plots.
% Options.color       - sets default colors in the form [x y z].
% Options.shade = 0-1 - level of transparency (0 - transparent, 1 - opaque).
%
%
% Output:
% -------
%
%    None.
%
%
% See also:
% ---------
%
%    HYPERPLANE/HYPERPLANE, PLOT.
%

% 
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  nai = nargin;
  H   = varargin{1};
  if ~(isa(H, 'hyperplane'))
    error('PLOT: input argument must be hyperplane.');
  end

  if nai > 1
    if isstruct(varargin{nai}) & ~(isa(varargin{nai}, 'hyperplane'))
      Options = varargin{nai};
      nai     = nai - 1;
    else
      Options = [];
    end
  else
    Options = [];
  end

  if ~isfield(Options, 'newfigure')
    Options.newfigure = 0;
  end

  ucolor   = [];
  vcolor   = [];
  hps      = [];
  hp_count = 0;
  for i = 1:nai
    if isa(varargin{i}, 'hyperplane')
      H      = varargin{i};
      [m, n] = size(H);
      cnt    = m * n;
      H1     = reshape(H, 1, cnt);
      hps    = [hps H1];
      if (i < nai) & ischar(varargin{i + 1})
        clr = my_color_table(varargin{i + 1});
        val = 1;
      else
        clr = [0 0 0];
        val = 0;
      end
      for j = (hp_count + 1):(hp_count + cnt)
        ucolor(j) = val;
        vcolor    = [vcolor; clr];
      end
      hp_count = hp_count + cnt;
    end
  end

  if ~isfield(Options, 'color')
    % Color maps:
    %    hsv       - Hue-saturation-value color map.
    %    hot       - Black-red-yellow-white color map.
    %    gray      - Linear gray-scale color map.
    %    bone      - Gray-scale with tinge of blue color map.
    %    copper    - Linear copper-tone color map.
    %    pink      - Pastel shades of pink color map.
    %    white     - All white color map.
    %    flag      - Alternating red, white, blue, and black color map.
    %    lines     - Color map with the line colors.
    %    colorcube - Enhanced color-cube color map.
    %    vga       - Windows colormap for 16 colors.
    %    jet       - Variant of HSV.
    %    prism     - Prism color map.
    %    cool      - Shades of cyan and magenta color map.
    %    autumn    - Shades of red and yellow color map.
    %    spring    - Shades of magenta and yellow color map.
    %    winter    - Shades of blue and green color map.
    %    summer    - Shades of green and yellow color map.
    
    auxcolors  = hsv(hp_count);
    colors     = auxcolors;
    multiplier = 7;
    if mod(size(auxcolors, 1), multiplier) == 0
      multiplier = multiplier + 1;
    end
    
    for i = 1:hp_count
      jj           = mod(i*multiplier, size(auxcolors, 1)) + 1;
      colors(i, :) = auxcolors(jj, :);
    end
    colors        = flipud(colors);
    Options.color = colors;
  else
    if size(Options.color, 1) ~= hp_count
      if size(Options.color, 1) > hp_count
        Options.color = Options.color(1:hp_count, :);
      else
        Options.color = repmat(Options.color, hp_count, 1);
      end
    end
  end

  if ~isfield(Options, 'shade')
    Options.shade = 0.25 * ones(1, hp_count);
  else
    [m, n] = size(Options.shade);
    m      = m * n;
    if m == 1
      Options.shade = Options.shade * ones(1, hp_count);
    else
      Options.shade = reshape(Options.shade, 1, m);
      if m < hp_count
        for i = (m + 1):hp_count
          Options.shade = [Options.shade 0.25];
        end
      end
    end
  end

  if ~isfield(Options, 'size')
    Options.size = 100 * ones(1, hp_count);
  else
    [m, n] = size(Options.size);
    m      = m * n;
    if m == 1
      Options.size = Options.size * ones(1, hp_count);
    else
      Options.size = reshape(Options.size, 1, m);
      if m < hp_count
        for i = (m + 1):hp_count
          Options.size = [Options.size 100];
        end
      end
    end
  end

  if ~isfield(Options, 'center')
    Options.center = zeros(1, hp_count);
    m = size(Options.center, 2);
    if m < hp_count
      for i = (m + 1):hp_count
        Options.center = [Options.center (Options.center(:, 1) - Options.center(:, 1))];
      end
    end
  end

  if ~isfield(Options, 'width')
    Options.width = ones(1, hp_count);
  else
    [m, n] = size(Options.width);
    m      = m * n;
    if m == 1
      Options.width = Options.width * ones(1, hp_count);
    else
      Options.width = reshape(Options.width, 1, m);
      if m < hp_count
        for i = (m + 1):hp_count
          Options.width = [Options.width 1];
        end
      end
    end
  end

  if size(Options.color, 1) < hp_count
    error('PLOT: not enough colors.');
  end

  dims = dimension(hps);
  m    = min(dims);
  n    = max(dims);
  if m ~= n
    error('PLOT: hyperplanes must be of the same dimension.');
  end
  if (n < 2) | (n > 3)
    error('PLOT: hyperplane dimension must be 2 or 3.');
  end

  if ellOptions.verbose > 0
    if hp_count == 1
      fprintf('Plotting hyperplane...\n');
    else
      fprintf('Plotting %d hyperplanes...\n', hp_count);
    end
  end

  ih = ishold;

  for i = 1:hp_count
    if Options.newfigure ~= 0
      figure;
    else
      newplot;
    end

    hold on;

    H = hps(i);
    q = H.normal;
    g = H.shift;
    if g < 0
      g = -g;
      q = -q;
    end
    c = Options.size(i)/2;

    if ucolor(i) == 1
      clr = vcolor(i, :);
    else
      clr = Options.color(i, :);
    end
      
    if size(Options.center, 1) == n
      x0 = Options.center(:, i);
      if ~(contains(H, x0))
        x0 = (g*q)/(q'*q);
      end
    else
      x0 = (g*q)/(q'*q);
    end
    [U S V] = svd(q);
    e1      = U(:, 2);
    x1      = x0 - c*e1;
    x2      = x0 + c*e1;
    if n == 2
      h = ell_plot([x1 x2]);
      set(h, 'Color', clr, 'LineWidth', Options.width(i));
    else
      e2 = U(:, 3);
      if min(min(abs(x0))) < ellOptions.abs_tol
        x0 = x0 + ellOptions.abs_tol * ones(3, 1);
      end
      x3 = x0 - c*e2;
      x4 = x0 + c*e2;
      if str2num(version('-release')) <= 13
        ch = convhulln([x1 x3 x2 x4]');
      else
        ch = convhulln([x1 x3 x2 x4]', {'QJ', 'QbB', 'Qs', 'QR0', 'Pp'});
      end
      patch('Vertices', [x1 x3 x2 x4]', 'Faces', ch, ...
            'FaceVertexCData', clr(ones(1, 4), :), 'FaceColor', 'flat', ...
            'FaceAlpha', Options.shade(1, i));
      shading interp;
      lighting phong;
      material('metal');
      view(3);
      %camlight('headlight','local');
      %camlight('headlight','local');
      %camlight('right','local');
      %camlight('left','local');
    end

  end

  if ih == 0;
    hold off;
  end

  return;





function res = my_color_table(ch)
%
% MY_COLOR_TABLE - returns the code of the color defined by single letter.
%

  if ~(ischar(ch))
    res = [0 0 0];
    return;
  end

  switch ch
    case 'r',
      res = [1 0 0];

    case 'g',
      res = [0 1 0];

    case 'b',
      res = [0 0 1];

    case 'y',
      res = [1 1 0];

    case 'c',
      res = [0 1 1];

    case 'm',
      res = [1 0 1];

    case 'w',
      res = [1 1 1];

    otherwise,
      res = [0 0 0];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/@hyperplane/uminus.m <==
function H1 = uminus(H)
%
% Description:
% ------------
%
%    Switch signs of normal vector and the shift scalar to the opposite.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(H, 'hyperplane'))
    error('UMINUS: input argument must be hyperplanes.');
  end

  H1     = H;
  [m, n] = size(H1);
  
  for i = 1:m
    for j = 1:n
      H1(i, j).normal = - H1(i, j).normal;
      H1(i, j).shift  = - H1(i, j).shift;
    end
  end
    
  return;  


==> code/lib/ellipsoids_112_lite/ellipsoids/auxiliary/ell_enclose.m <==
function E = ell_enclose(V)
%
% ELL_ENCLOSE - computes minimum volume ellipsoid that contains given vectors.
%
%
% Description:
% ------------
%
%    E = ELL_ENCLOSE(V)  Given vectors specified as columns of matrix V,
%                        compute minimum volume ellipsoid E that contains them.
%
%
% Output:
% -------
%
%    E - computed ellipsoid.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ISINTERNAL, ELLUNION_EA;
%    POLYTOPE/getOutterEllipsoid.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%


global ellOptions;

if ~isstruct(ellOptions)
  evalin('base', 'ellipsoids_init;');
end

if nargin < 1
  E = ellipsoid;
  return;
end

[m, n] = size(V);

if ellOptions.verbose > 0
  fprintf('Invoking YALMIP...\n');
end

A = sdpvar(m, m);
b = sdpvar(m, 1);
C = set('A > 0');
for i = 1:n
  C = C + set('||A*V(:, i)+b||<1');
end

s  = solvesdp(C, -logdet(A), ellOptions.sdpsettings);

Aa = double(A);
bb = double(b);

Q  = ell_inv(Aa' * Aa);
Q  = 0.5 * (Q' + Q);
q  = -inv(Aa) * bb;

E  = ellipsoid(q, Q);

return;


==> code/lib/ellipsoids_112_lite/ellipsoids/auxiliary/ell_fusionlambda.m <==
function f = ell_fusionlambda(a, q1, Q1, q2, Q2, n)
%
% ELL_FUSIONLAMBDA - function whose root in the interval (0, 1) determines
%                    the minimal volume ellipsoid overapproximating the
%                    intersection of two ellipsoids.
%
% This function is called from ELLIPSOID/INTERSECTION_EA by FZERO.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  X = a*Q1 + (1 - a)*Q2;
  Y = inv(X);
  Y = 0.5*(Y + Y');
  k = 1 - a*(1 - a)*(q2 - q1)'*Q2*Y*Q1*(q2 - q1);
  q = Y*(a*Q1*q1 + (1 - a)*Q2*q2);
  
  f = k*det(X)*trace(det(X)*Y*(Q1 - Q2)) - n*((det(X))^2)* ...
      (2*q'*Q1*q1 - 2*q'*Q2*q2 + q'*(Q2 - Q1)*q - q1'*Q1*q1 + q2'*Q2*q2);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/auxiliary/ell_inv.m <==
function I = ell_inv(A)
%
% ELL_INV - computes matrix inverse treating ill-conditioned matrices properly.
%
%
% Description:
% ------------
%
%    I = ELL_INV(A)  Given two square nonsingular matrix A, returns its inverse.
%
%
% Output:
% -------
%
%    I - inverse of matrix A.
%
%
% See also:
% ---------
%
%    INV, COND.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  [m, n] = size(A);

  if m ~= n
    error('ELL_INV: matrix must be square.');
  end

  B = inv(A);
  I = inv(B*A) * B;

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/auxiliary/ell_simdiag.m <==
function T = ell_simdiag(A, B)
%
% ELL_SIMDIAG - computes the transformation matrix that simultaneously
%               diagonalizes two symmetric matrices.
%
%
% Description:
% ------------
%
%    T = ELL_SIMDIAG(A, B)  Given two symmetric matrices, A and B, with A being
%                           positive definite, find nonsingular transformation
%                           matrix T such that
%                                       T A T' = I
%                                       T B T' = D
%                           where I is identity matrix, and D is diagonal. 
%
%    General info.
%    Two matrices are said to be simultaneously diagonalizable if they are
%    diagonalized by a same invertible matrix. That is, they share full rank
%    of linearly independent eigenvectors. Two square matrices of the same
%    dimension are simultaneously diagonalizable if and only if they are
%    diagonalizable and commutative, or these matrices are symmetric and
%    one of them is positive definite.
%
%
% Output:
% -------
%
%    T - tranformation matrix.
%
%
% See also:
% ---------
%
%    SVD, GSVD.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  if ~(isa(A, 'double')) | ~(isa(B, 'double'))
    error('ELL_SIMDIAG: both arguments must be symmetric matrices of the same dimension.');
  end
  if (A ~= A') | (min(eig(A)) <= 0)
    error('ELL_SIMDIAG: first argument must be symmetric positive definite matrix.');
  end
  if (B ~= B')
    error('ELL_SIMDIAG: second argument must be symmetric matrix.');
  end

  m = size(A, 1);
  n = size(B, 1);
  if m ~= n
    error('ELL_SIMDIAG: both matrices must be of the same dimension.');
  end
  if m > rank(A)
    error('ELL_SIMDIAG: first argument must be strictly positive definite matrix.');
  end

  [U1 S V] = svd(A);
  U        = U1 * inv(sqrtm(S));
  [U2 D V] = svd(U'*B*U);
  T        = U2' * U';

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/auxiliary/ell_unitball.m <==
function [B] = ell_unitball(n)
%
% ELL_UNITBALL - creates unit ball object
%
%
% Description:
% ------------
%
%    B = ELL_UNITBALL(N)  Creates an ellipsoid in R^N with identity shape matrix,
%                         centered at the origin.
%
%
% Output:
% -------
%
%    B = { x : <x, x> <= 1 } - unit ball.
%
%
% See also:
% ---------
%
%    ELLIPSOID/ELLIPSOID
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  B = ellipsoid(eye(n));

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/auxiliary/ell_valign.m <==
function T = ell_valign(v, x)
%
% ELL_VALIGN - given two vectors in R^n, computes orthogonal matrix that rotates
%              the second vector making it parallel to the first one.
%
%
% Description:
% ------------
%
%    T = ELL_VALIGN(v, x)  Given vectors v and x in R^n, compute orthogonal
%                          matrix T (TT' = T'T = I), such that
%                                T x = a v,
%                          where a is some scalar. Actually,
%                                a = |x|/|v|
%                          Here |.| denotes euclidean norm.
%
%    Let SVD of v be
%                    v = U1 * S1 * V1',
%    and SVD of x
%                    x = U2 * S2 * V2'.
%    Then we can find T from the matrix equation
%                    T U2 V2' = U1 V1',
%    or,
%                    T = U1 V1' (U2 V2')^(-1) = U1 V1' V2 U2'.
%
%
% Output:
% -------
%
%    T - resulting orthogonal matrix.
%
%
% See also:
% ---------
%
%    SVD, GSVD.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  if ~(isa(v, 'double')) | ~(isa(x, 'double'))
    error('ELL_VALIGN: both arguments must be vectors in R^n.');
  end

  [k, l] = size(v);
  [m, n] = size(x);
  if (l ~= 1) | (n ~= 1)
    error('ELL_VALIGN: both arguments must be vectors in R^n.');
  end
  if k ~= m
    error('ELL_VALIGN: both vectors must be of the same dimension.');
  end 

  [U1 S V1] = svd(v);
  [U2 S V2] = svd(x);
  T         = U1 * V1 * V2' * U2';

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/auxiliary/hyperplane2polytope.m <==
function P = hyperplane2polytope(HA)
%
% HYPERPLANE2POLYTOPE - converts array of hyperplanes into polytope
%
%
% Description:
% ------------
%
%    P = HYPERPLANE2POLYTOPE(HA)  Given array of hyperplane objects HA, 
%                                 returns polytope object.
%                                 Requires Multi-Parametric Toolbox.
%
%
% Output:
% -------
%
%    P - polytope.
%
%
% See also:
% ---------
%
%    HYPERPLANE/HYPERPLANE, POLYTOPE/POLYTOPE, POLYTOPE2HYPERPLANE.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(HA, 'hyperplane'))
    error('HYPERPLANE2POLYTOPE: input argument must be array of hyperplanes.');
  end

  dm = dimension(HA);
  mn = min(min(dm));
  mx = max(max(dm));
  if mn ~= mx
    error('HYPERPLANE2POLYTOPE: hyperplanes in the array must be of the same dimension.');
  end
  
  [m, n] = size(HA);
  A      = [];
  b      = [];
  for i = 1:m
    for j = 1:n
      [v, c] = parameters(HA(i, j));
      A      = [A; v'];
      b      = [b; c];
    end
  end

  P = polytope(A, b);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/auxiliary/polytope2hyperplane.m <==
function HA = polytope2hyperplane(P)
%
% POLYTOPE2HYPERPLANE - converts given polytope object into the array
%                       of hyperplanes.
%
%
% Description:
% ------------
%
%    HA = POLYTOPE2HYPERPLANE(P)  Given polytope object P, returns array of
%                                 hyperplane objects HA.
%                                 Requires Multi-Parametric Toolbox.
%
%
% Output:
% -------
%
%    HA - array of hyperplanes.
%
%
% See also:
% ---------
%
%    POLYTOPE/POLYTOPE, HYPERPLANE/HYPERPLANE, HYPERPLANE2POLYTOPE.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(P, 'polytope'))
    error('POLYTOPE2HYPERPLANE: input argument must be single polytope.');
  end
  
  P      = P(1, 1);
  [A, b] = double(P);
  HA     = hyperplane(A', b');

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@linsys/contents.m <==
% Linear system object of the Ellipsoidal Toolbox.
%
% 
%  linsys         - Constructor of linear system object.
%  dimension      - Returns state space dimension, number of inputs, number of
%                   outputs and number of disturbance inputs.
%  isempty        - Checks if the linear system object is empty.
%  isdiscrete     - Returns 1 if linear system is discrete-time,
%                   0 - if continuous-time.
%  islti          - Returns 1 if the system is time-invariant, 0 - otherwise.
%  hasdisturbance - Returns 1 if unknown bounded disturbance is present,
%                   0 - if there is no disturbance, or disturbance vector is fixed.
%  hasnoise       - Returns 1 if unknown bounded noise at the output is present,
%                   0 - if there is no noise, or noise vector is fixed.
%
%
% Author:
% -------
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@linsys/dimension.m <==
function [N, I, O, D] = dimension(lsys)
%
% DIMENSION - returns dimensions of state, input, output and disturbance spaces.
%
%
% Description:
% ------------
%
%            N = DIMENSION(LSYS)  Returns state space dimension.
%       [N, I] = DIMENSION(LSYS)  Returns state space dimension and number of inputs.
%    [N, I, O] = DIMENSION(LSYS)  Returns state space dimension, number of inputs
%                                 and number of outputs.
% [N, I, O, D] = DIMENSION(LSYS)  Returns state space dimension, number of inputs,
%                                 number of outputs and number of disturbance inputs.
%
%
% Output:
% -------
%
%    Dimensions
%               N - state space,
%               I - number of inputs,
%               O - number of outputs,
%               D - number of disturbance inputs.
%
%
% See also:
% ---------
%
%    LINSYS/LINSYS.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(lsys, 'linsys'))
    error('DIMENSION: input argument must be linear system object.');
  end

  N      = [];
  I      = [];
  O      = [];
  D      = [];
  [m, n] = size(lsys);
  for i = 1:m
    nn = [];
    ii = [];
    oo = [];
    dd = [];
    for j = 1:n
      nn = [nn size(lsys(i, j).A, 1)];
      ii = [ii size(lsys(i, j).B, 2)];
      oo = [oo size(lsys(i, j).C, 1)];
      dd = [dd size(lsys(i, j).G, 2)];
    end
    N = [N; nn];
    I = [I; ii];
    O = [O; oo];
    D = [D; dd];
  end

  if nargout < 4
    clear D;
    if nargout < 3
      clear O;
      if nargout < 2
        clear I;
      end
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@linsys/display.m <==
function display(S)
%
% Description:
% ------------
%
%    Displays the details of linear system object.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  fprintf('\n');
  disp([inputname(1) ' =']);

  [m, n] = size(S);
  if (m > 1) | (n > 1)
    fprintf('%dx%d array of linear systems.\n\n', m, n);
    return;
  end

  if isempty(S)
    fprintf('Empty linear system object.\n\n');
    return;
  end

  if isdiscrete(S)
    s0 = '[k]';
    s1 = 'x[k+1]  =  ';
    s2 = '  y[k]  =  ';
    s3 = ' x[k]';
  else
    s0 = '(t)';
    s1 = 'dx/dt  =  ';
    s2 = ' y(t)  =  ';
    s3 = ' x(t)';
  end

  fprintf('\n');
  if iscell(S.A)
    if isdiscrete(S)
      fprintf('A[k]:\n');
      s4 = 'A[k]';
    else
      fprintf('A(t):\n');
      s4 = 'A(t)';
    end
  else
    fprintf('A:\n');
    s4 = 'A';
  end
  disp(S.A);
  if iscell(S.B)
    if isdiscrete(S)
      fprintf('\nB[k]:\n');
      s5 = '  +  B[k]';
    else
      fprintf('\nB(t):\n');
      s5 = '  +  B(t)';
    end
  else
    fprintf('\nB:\n');
    s5 = '  +  B';
  end
  disp(S.B);

  fprintf('\nControl bounds:\n');
  s6 = [' u' s0];
  if isempty(S.control)
    fprintf('     Unbounded\n');
  elseif isa(S.control, 'ellipsoid')
    [q, Q] = parameters(S.control);
    fprintf('   %d-dimensional constant ellipsoid with center\n', size(S.B, 2));
    disp(q);
    fprintf('   and shape matrix\n'); disp(Q);
  elseif isstruct(S.control)
    U = S.control;
    fprintf('   %d-dimensional ellipsoid with center\n', size(S.B, 2));
    disp(U.center);
    fprintf('   and shape matrix\n'); disp(U.shape);
  elseif isa(S.control, 'double')
    fprintf('   constant vector\n'); disp(S.control);
    s6 = ' u';
  else
    fprintf('   vector\n'); disp(S.control);
  end

  if ~(isempty(S.G)) & ~(isempty(S.disturbance))
    if iscell(S.G)
      if isdiscrete(S)
        fprintf('\nG[k]:\n');
        s7 = '  +  G[k]';
      else
        fprintf('\nG(t):\n');
        s7 = '  +  G(t)';
      end
    else
      fprintf('\nG:\n');
      s7 = '  +  G';
    end
    disp(S.G);
    fprintf('\nDisturbance bounds:\n');
    s8 = [' v' s0];
    if isa(S.disturbance, 'ellipsoid')
      [q, Q] = parameters(S.disturbance);
      fprintf('   %d-dimensional constant ellipsoid with center\n', size(S.G, 2));
      disp(q);
      fprintf('   and shape matrix\n'); disp(Q);
    elseif isstruct(S.disturbance)
      U = S.disturbance;
      fprintf('   %d-dimensional ellipsoid with center\n', size(S.G, 2));
      disp(U.center);
      fprintf('   and shape matrix\n'); disp(U.shape);
    elseif isa(S.disturbance, 'double')
      fprintf('   constant vector\n'); disp(S.disturbance);
      s8 = ' v';
    else
      fprintf('   vector\n'); disp(S.disturbance);
    end
  else
    s7 = '';
    s8 = '';
  end

  if iscell(S.C)
    if isdiscrete(S)
      fprintf('\nC[k]:\n');
      s9 = 'C[k]';
    else
      fprintf('\nC(t):\n');
      s9 = 'C(t)';
    end
  else
    fprintf('\nC:\n');
    s9 = 'C';
  end
  disp(S.C);

  s10 = ['  +  w' s0];
  if ~(isempty(S.noise))
    fprintf('\nNoise bounds:\n');
    if isa(S.noise, 'ellipsoid')
      [q, Q] = parameters(S.noise);
      fprintf('   %d-dimensional constant ellipsoid with center\n', size(S.C, 1));
      disp(q);
      fprintf('   and shape matrix\n'); disp(Q);
    elseif isstruct(S.noise)
      U = S.noise;
      fprintf('   %d-dimensional ellipsoid with center\n', size(S.C, 1));
      disp(U.center);
      fprintf('   and shape matrix\n'); disp(U.shape);
    elseif isa(S.noise, 'double')
      fprintf('   constant vector\n'); disp(S.noise);
      s10 = '  +  w';
    else
      fprintf('   vector\n'); disp(S.noise);
    end
  else
    s10 = '';
  end

  fprintf('%d-input, ', size(S.B, 2));
  fprintf('%d-output ', size(S.C, 1));
  if S.dt > 0
    fprintf('discrete-time linear ');
  else
    fprintf('continuous-time linear ');
  end
  if S.lti > 0
    fprintf('time-invariant system ');
  else
    fprintf('system ');
  end
  fprintf('of dimension %d', size(S.A, 1));
  if ~(isempty(S.G))
    if size(S.G, 2) == 1
      fprintf('\nwith 1 disturbance input');
    elseif size(S.G, 2) > 1
      fprintf('\nwith %d disturbance input', size(S.G, 2));
    end
  end
  fprintf(':\n%s%s%s%s%s%s%s\n%s%s%s%s\n\n', s1, s4, s3, s5, s6, s7, s8, s2, s9, s3, s10);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@linsys/hasdisturbance.m <==
function res = hasdisturbance(lsys)
%
% HASDISTURBANCE - checks if linear system has unknown bounded disturbance.
%
%
% Description:
% ------------
%
%    RES = HASDISTURBANCE(LSYS)  Checks if linear system defined by LSYS object
%                                has unknown bounded disturbance.
%
%
% Output:
% -------
%
%    1 - if disturbance is present, 0 - otherwise.
%
%
% See also:
% ---------
%
%    LINSYS/LINSYS.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(lsys, 'linsys'))
    error('HASDISTURBANCE: input argument must be linear system object.');
  end

  [m, n] = size(lsys);
  res    = [];
  for i = 1:m
    r = [];
    for j = 1:n
      if ~(isempty(lsys(i, j).disturbance)) & ...
         ~(iscell(lsys(i, j).disturbance)) & ...
         ~(isa(lsys(i, j).disturbance, 'double'))
        r = [r 1];
      else
        r = [r 0];
      end
      res = [res; r];
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@linsys/hasnoise.m <==
function res = hasnoise(lsys)
%
% HASNOISE - checks if linear system has unknown bounded noise.
%
%
% Description:
% ------------
%
%    RES = HASNOISE(LSYS)  Checks if linear system defined by LSYS object
%                          has unknown bounded noise.
%
%
% Output:
% -------
%
%    1 - if noise is present, 0 - otherwise.
%
%
% See also:
% ---------
%
%    LINSYS/LINSYS.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(lsys, 'linsys'))
    error('HASNOISE: input argument must be linear system object.');
  end

  [m, n] = size(lsys);
  res    = [];
  for i = 1:m
    r = [];
    for j = 1:n
      if ~(isempty(lsys(i, j).noise)) & ...
         ~(iscell(lsys(i, j).noise)) & ...
         ~(isa(lsys(i, j).noise, 'double'))
        r = [r 1];
      else
        r = [r 0];
      end
      res = [res; r];
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@linsys/isdiscrete.m <==
function res = isdiscrete(lsys)
%
% ISDISCRETE - checks if linear system is discrete-time.
%
%
% Description:
% ------------
%
%    RES = ISDISCRETE(LSYS)  Checks if linear system defined by LSYS object
%                            is discrete-time.
%
%
% Output:
% -------
%
%    1 - if the system is discrete-time, 0 - if continuous-time.
%
%
% See also:
% ---------
%
%    LINSYS/LINSYS.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(lsys, 'linsys'))
    error('ISDISCRETE: input argument must be linear system object.');
  end

  [m, n] = size(lsys);
  res    = [];
  for i = 1:m
    r = [];
    for j = 1:n
      if lsys(i, j).dt > 0
        r = [r 1];
      else
        r = [r 0];
      end
      res = [res; r];
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@linsys/isempty.m <==
function res = isempty(lsys)
%
% ISEMPTY - checks if linear system object is empty.
%
%
% Description:
% ------------
%
%    RES = ISEMPTY(SYS)  Checks if linear system object is empty.
%
%
% Output:
% -------
%
%    1 - if the object is empty, 0 - otherwise.
%
%
% See also:
% ---------
%
%    LINSYS/LINSYS.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(lsys, 'linsys'))
    error('LINSYS: input argument must be linear system.');
  end

  [m, n] = size(lsys);
  res    = [];
  for i = 1:m
    r = [];
    for j = 1:n
      if isempty(lsys(i, j).A)
        r = [r 1];
      else
        r = [r 0];
      end
    end
    res = [res; r];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@linsys/islti.m <==
function res = islti(lsys)
%
% ISLTI - checks if linear system is time-invariant.
%
%
% Description:
% ------------
%
%    RES = ISLTI(LSYS)  Checks if linear system defined by LSYS object
%                       is time-invariant.
%
%
% Output:
% -------
%
%    1 - if the system is time-invariant, 0 - otherwise.
%
%
% See also:
% ---------
%
%    LINSYS/LINSYS.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(lsys, 'linsys'))
    error('ISLTI: input argument must be linear system object.');
  end

  [m, n] = size(lsys);
  res    = [];
  for i = 1:m
    r = [];
    for j = 1:n
      if lsys(i, j).lti > 0
        r = [r 1];
      else
        r = [r 0];
      end
      res = [res; r];
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@linsys/linsys.m <==
function ls = linsys(A, B, U, G, V, C, W, D)
%
% LINSYS - constructor for linear system object.
%
%
% Description:
% ------------
%
%    Continuous-time linear system:
%                   dx/dt  =  A(t) x(t)  +  B(t) u(t)  +  G(t) v(t)
%                    y(t)  =  C(t) x(t)  +  w(t)
%
%    Discrete-time linear system:
%                  x[k+1]  =  A[k] x[k]  +  B[k] u[k]  +  G[k] v[k]
%                    y[k]  =  C[k] x[k]  +  w[k]
%
%     x - state, vector in R^n.
%     u - control, vector in R^k.
%     v - disturbance, vector in R^l.
%     w - noise, vector in R^m.
%     y - output, vector in R^m.
%     A in R^(nxn), B in R^(nxk), G in R^(nxl) and C in R^(mxn).
%
%             S = LINSYS(A, B, U)    Defines linear system
%                                    dx/dt  =  A(t) x(t)  +  B(t) u(t)
%                                     y(t)  =  x(t)
%                                    where U defines ellipsoidal control bounds
%                                    U = E(p(t), P(t)). If p(t) and P(t) are
%                                    constant, parameter U should have type ellipsoid,
%                                    or be a fixed vector, otherwise U should be
%                                    a structure:
%                                          U.center - symbolic vector p(t),
%                                          U.shape  - symolic matrix P(t).
%                                    If U is empty, it means there are no bounds
%                                    on control.
%       S = LINSYS(A, B, U, G, V)    Defines linear system
%                                    dx/dt  =  A(t) x(t)  +  B(t) u(t)  +  G(t) v(t)
%                                     y(t)  =  x(t),
%                                    where V defines ellipsoidal disturbance bounds
%                                    V = E(q(t), Q(t)). If q(t) and Q(t) are
%                                    constant, parameter V should have type ellipsoid,
%                                    or be a fixed vector, otherwise V should be
%                                    a structure:
%                                          V.center - symbolic vector q(t),
%                                          V.shape  - symolic matrix Q(t).
%                                    If G and/or V is empty, it means there is no
%                                    disturbance.
%    S = LINSYS(A, B, U, G, V, C)    Defines linear system
%                                    dx/dt  =  A(t) x(t)  +  B(t) u(t)  +  G(t) v(t)
%                                     y(t)  =  C(t) x(t).
%                                    To consider the system without disturbance,
%                                    make G = [], V = [], Or, make G zero matrix.
% S = LINSYS(A, B, U, G, V, C, W)    Defines linear system
%                                    dx/dt  =  A(t) x(t)  +  B(t) u(t)  +  G(t) v(t)
%                                     y(t)  =  C(t) x(t)  +  W(t),
%                                    where W defines ellipsoidal noise bounds
%                                    W = E(r(t), R(t)). If r(t) and R(t) are
%                                    constant, parameter W should have type ellipsoid,
%                                    or be a fixed vector, otherwise W should be
%                                    a structure:
%                                          W.center - symbolic vector r(t),
%                                          W.shape  - symolic matrix R(t).
% S = LINSYS(A, B, U, G, V, C, W, D) If flag D is set to 'd', then linear system
%                                    is considered discrete-time:
%                                    x[k+1]  =  A[k] x[k]  +  B[k] u[k]  +  G[k] v[k]
%                                      y[k]  =  C[k] x[k]  +  W[k].
%                                    To define discrete-time system without
%                                    disturbance and/or noise, set G = [], V = [],
%                                    W = [].
%
%    In case one or more of the matrices A, B, G and C depend on time t,
%    they should be in symbolic form. For example, to represent matrix
%                                   _        _
%                          A(t) =  |  1   -t  |
%                                  |_ 0    1 _|,
%    type A = {'1' '-t'; '0' '1'}.
%    In discrete-time case, for 
%                                   _        _
%                          A[k] =  |  1   -k  |
%                                  |_ 0    1 _|
%    type A = {'1' '-k'; '0' '1'}.
%
%
% Output:
% -------
%
%    S - structure that describes linear system.
%    Following fields of structure S can be accessed directly:
%       S.A           - matrix A,
%       S.B           - matrix B,
%       S.G           - matrix G,
%       S.C           - matrix C,
%       S.control     - control bounds U,
%       S.disturbance - disturbance bounds V,
%       S.noise       - noise bounds W.
%
%
% See also:
% ---------
%
%    LINSYS/DIMENSION, ISEMPTY, ISDISCRETE, ISLTI, HASDISTURBANCE, HASNOISE.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if nargin == 0
    ls.A              = [];
    ls.B              = [];
    ls.control        = [];
    ls.G              = [];
    ls.disturbance    = [];
    ls.C              = [];
    ls.noise          = [];
    ls.lti            = 0;
    ls.dt             = 0;
    ls.constantbounds = [0 0 0];
    ls                = class(ls, 'linsys');
    return;
  end

  lti    = 1;
  [m, n] = size(A);
  if m ~= n
    error('LINSYS: A must be square matrix.');
  end
  if iscell(A)
    lti = 0;
  elseif ~(isa(A, 'double'))
    error('LINSYS: matrix A must be of type ''cell'' or ''double''.');
  end
  ls.A = A;
  
  [k, l] = size(B);
  if k ~= n
    error('LINSYS: dimensions of A and B do not match.');
  end
  if iscell(B)
    lti = 0;
  elseif ~(isa(B, 'double'))
    error('LINSYS: matrix B must be of type ''cell'' or ''double''.');
  end 
  ls.B = B;
  
  cbu = 1;
  if nargin > 2
    if isempty(U)
      ; % leave as is
    elseif isa(U, 'ellipsoid')
      U      = U(1, 1);
      [d, r] = dimension(U);
      if d ~= l
        error('LINSYS: dimensions of control bounds U and matrix B do not match.');
      end
      if (d > r) & (ellOptions.verbose > 0)
        fprintf('LINSYS: Warning! Control bounds U represented by degenerate ellipsoid.\n');
      end
    elseif isa(U, 'double') | iscell(U)
      [k, m] = size(U);
      if m > 1
        error('LINSYS: control U must be an ellipsoid or a vector.')
      elseif k ~= l
        error('LINSYS: dimensions of control vector U and matrix B do not match.');
      end
    elseif isstruct(U) & isfield(U, 'center') & isfield(U, 'shape')
      cbu = 0;
      U   = U(1, 1);
      msg = l_check_ell_struct(U, l);
      if ~(isempty(msg))
        error(sprintf('LINSYS: control bounds U: %s.', msg));  
      end
    else
      error('LINSYS: control U must be an ellipsoid or a vector.')
    end
  else
    U = [];
  end
  ls.control = U;

  if nargin > 3
    if isempty(G)
      ; % leave as is
    else
      [k, l] = size(G);
      if k ~= n
        error('LINSYS: dimensions of A and G do not match.');
      end
      if iscell(G)
        lti = 0;
      elseif ~(isa(G, 'double'))
        error('LINSYS: matrix G must be of type ''cell'' or ''double''.');
      end 
    end 
  else
    G = [];
  end

  cbv = 1;
  if nargin > 4
    if isempty(G) | isempty(V)
      G = [];
      V = [];
    elseif isa(V, 'ellipsoid')
      V      = V(1, 1);
      [d, r] = dimension(V);
      if d ~= l
        error('LINSYS: dimensions of disturbance bounds V and matrix G do not match.');
      end
    elseif isa(V, 'double') | iscell(V)
      [k, m] = size(V);
      if m > 1
        error('LINSYS: disturbance V must be an ellipsoid or a vector.')
      elseif k ~= l
        error('LINSYS: dimensions of disturbance vector V and matrix G do not match.');
      end
    elseif isstruct(V) & isfield(V, 'center') & isfield(V, 'shape')
      cbv = 0;
      V   = V(1, 1);
      msg = l_check_ell_struct(V, l);
      if ~(isempty(msg))
        error(sprintf('LINSYS: disturbance bounds V: %s.', msg));  
      end
    else
      error('LINSYS: disturbance V must be an ellipsoid or a vector.')
    end
  else
    V = [];
  end
  ls.G           = G;
  ls.disturbance = V;

  if nargin > 5
    if isempty(C)
      C = eye(n);
    else
      [k, l] = size(C);
      if l ~= n
        error('LINSYS: dimensions of A and C do not match.');
      end
      if iscell(C)
        lti = 0;
      elseif ~(isa(C, 'double'))
        error('LINSYS: matrix C must be of type ''cell'' or ''double''.');
      end 
    end 
  else
    C = eye(n);
  end
  ls.C = C;
  
  cbw = 1;
  if nargin > 6
    if isempty(W)
      ; % leave as is
    elseif isa(W, 'ellipsoid')
      W      = W(1, 1);
      [d, r] = dimension(W);
      if d ~= k
        error('LINSYS: dimensions of noise bounds W and matrix C do not match.');
      end
    elseif isa(W, 'double') | iscell(W)
      [l, m] = size(W);
      if m > 1
        error('LINSYS: noise W must be an ellipsoid or a vector.')
      elseif k ~= l
        error('LINSYS: dimensions of noise vector W and matrix C do not match.');
      end
    elseif isstruct(W) & isfield(W, 'center') & isfield(W, 'shape')
      cbw = 0;
      W   = W(1, 1);
      msg = l_check_ell_struct(W, k);
      if ~(isempty(msg))
        error(sprintf('LINSYS: noise bounds W: %s.', msg));  
      end
    else
      error('LINSYS: noise W must be an ellipsoid or a vector.')
    end
  else
    W   = [];
  end
  ls.noise = W;

  ls.lti = lti;
  ls.dt  = 0;
  if (nargin > 7)  & ischar(D) & (D == 'd')
    ls.dt = 1;
  end
  ls.constantbounds = [cbu cbv cbw];
  ls                = class(ls, 'linsys');

  return;





%%%%%%%%

function msg = l_check_ell_struct(E, N)
%
% L_CHECK_ELL_STRUCT - checks if given structure E represents an ellipsoid
%                      of dimension N.
%

  global ellOptions;

  msg = '';
  q   = E.center;
  Q   = E.shape;

  [k, l] = size(q);
  [m, n] = size(Q);
  if m ~= n
    msg = 'shape matrix must be symmetric, positive definite';
    return;
  elseif n ~= N
    msg = sprintf('shape matrix must be of dimension %dx%d', N, N);
    return;
  elseif l > 1
    msg = sprintf('center must be a vector of dimension %d', N);
    return;
  elseif k ~= N
    msg = sprintf('center must be a vector of dimension %d', N);
    return;
  end 

  if ~(iscell(q)) & ~(iscell(Q))
    msg = 'for constant ellipsoids us ellipsoid object';
    return;
  end

  if ~(iscell(q))
    if ~(isa(q, 'double'))
      msg = 'center must be of type ''cell'' or ''double''';
      return;
    end
  end

  if ~(iscell(Q))
    if ~(isa(Q, 'double'))
      msg = 'shape matrix must be of type ''cell'' or ''double''';
      return;
    end
    if (Q ~= Q') | (min(eig(Q)) < 0)
      msg = 'shape matrix must be symmetric, positive definite';
      return;
    end
  else
    if ellOptions.verbose > 0
      fprintf('LINSYS: Warning! Cannot check if symbolic matrix is positive definite.\n');
    end
    for i = 1:n
      for j = i:n
	if min(Q{i, j} == Q{j, i}) < 1
          msg = 'shape matrix must be symmetric, positive definite';
          return;
        end
      end
    end
  end

  return; 


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@linsys/subsref.m <==
function res = subsref(lsys, S)
%
% SUBSREF - allows to access elements of linsys class from outside the class methods.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  res = builtin('subsref', lsys, S);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/contents.m <==
% Reach set library of the Ellipsoidal Toolbox.
%
% 
% Constructor and data accessing functions:
% -----------------------------------------
%  reach          - Constructor of the reach set object, performs the 
%                   computation of the specified reach set approximations.
%  dimension      - Returns the dimension of the reach set, which can be
%                   different from the state space dimension of the system
%                   if the reach set is a projection.
%  get_system     - Returns the linear system object, for which the reach set
%                   was computed.
%  get_directions - Returns the values of the direction vectors corresponding
%                   to the values of the time grid.
%  get_center     - Returns points of the reach set center trajectory
%                   corresponding to the values of the time grid.
%  get_ea         - Returns external approximating ellipsoids corresponding
%                   to the values of the time grid.
%  get_ia         - Returns internal approximating ellipsoids corresponding
%                   to the values of the time grid.
%  get_goodcurves - Returns points of the 'good curves' corresponding
%                   to the values of the time grid.
%                   This function does not work with projections.
%  intersect      - Checks if external or internal reach set approximation
%                   intersects with given ellipsoid, hyperplane or polytope.
%  iscut          - Checks if given reach set object is a cut of another reach set.
%  isprojection   - Checks if given reach set object is a projection.
%  
%
% Reach set data manipulation and plotting functions:
% ---------------------------------------------------
%  cut        - Extracts a piece of the reach set that corresponds to the
%               specified time value or time interval.
%  projection - Projects the reach set onto a given orthogonal basis.
%  evolve     - Computes further evolution in time for given reach set
%               for the same or different dynamical system.
%  refine     - Adds new approximations, external, internal, or both, for
%               the specified direction parameters to the given reach set.
%               This function does not work with cuts and projections.
%  plot_ea    - Plots external approximation of the reach set.
%  plot_ia    - Plots internal approximation of the reach set.
%
%
% Overloaded functions:
% ---------------------
%  display - Displays the reach set object.
%  subref  - Enables the read-only access to the members of reach set object.
%  
%
% Author:
% -------
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/cut.m <==
function C = cut(rs, T)
%
% CUT - extracts the piece of reach tube from given start time to given end time.
%
%
% Description:
% ------------
%
%    C = CUT(RS, T)  Given reach set RS, find states that are reachable within
%                    time interval specified by T.
%                    If T is a scalar, then reach set at given time is returned.
%
%
% Output:
% -------
%
%    C - reach set resulting from the CUT operation.
%
%
% See also:
% ---------
%
%    REACH/REACH.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(rs, 'reach'))
    error('CUT: first input argument must be reach set object.');
  end

  C = rs;
  
  if isempty(rs)
    return;
  end

  if rs.time_values(1) > rs.time_values(end)
    back = 1;
    Tmn  = rs.time_values(end);
    Tmx  = rs.time_values(1);
  else
    back = 0;
    Tmn  = rs.time_values(1);
    Tmx  = rs.time_values(end);
  end

  [m, n] = size(T);
  if ~(isa(T, 'double')) | (m ~= 1) | ((n ~= 1) & (n ~= 2))
    if isdiscrete(rs.system)
      if back > 0
        error('CUT: second input argument must specify time interval in the form ''[k1 k0]'', or ''k''.');
      else
        error('CUT: second input argument must specify time interval in the form ''[k0 k1]'', or ''k''.');
      end
    else
      if back > 0
        error('CUT: second input argument must specify time interval in the form ''[t1 t0]'', or ''t''.');
      else
        error('CUT: second input argument must specify time interval in the form ''[t0 t1]'', or ''t''.');
      end
    end
  end

  tmn = min(T);
  tmx = max(T);
  if isdiscrete(rs.system)
    tmn = round(tmn);
    tmx = round(tmx);
  end

  smx = min([tmx Tmx]);
  smn = max([tmn Tmn]);
  if smn > smx
    error('CUT: specified time interval is out of range.');
  end

  TT = rs.time_values;
  NV = size(TT, 2);
  if isdiscrete(rs.system)   % discrete-time
    indarr = find((TT == smn) | ((TT > smn) & (TT < smx)) | (TT == smx));
  else  % continuous-time
    indarr = find((TT > smn) & (TT < smx));
  end
  N1 = size(rs.ea_values, 2);
  N2 = size(rs.ia_values, 2);
  d  = dimension(rs);
  
  if isdiscrete(rs.system)   % discrete-time
    if size(indarr, 2) == 1
      k               = find(TT == smn);
      C.time_values   = rs.time_values(k);
      C.center_values = rs.center_values(:, k);

      QQ = [];
      for i = 1:N1
        Q  = rs.ea_values{i};
        QQ = [QQ {Q(:, k)}];
      end
      C.ea_values = QQ;

      QQ = [];
      for i = 1:N2
        Q  = rs.ia_values{i};
        QQ = [QQ {Q(:, k)}];
      end
      C.ia_values = QQ;

      if ~(isempty(rs.calc_data))
        md = rs.calc_data;
        if ~(isempty(md.A)) & (size(md.A, 2) == NV)
          md.A = md.A(:, k);
        end
        if ~(isempty(md.Bp)) & (size(md.Bp, 2) == NV)
          md.Bp = md.Bp(:, k);
        end
        if ~(isempty(md.BPB)) & (size(md.BPB, 2) == NV)
          md.BPB = md.BPB(:, k);
        end
        if ~(isempty(md.BPBsr)) & (size(md.BPBsr, 2) == NV)
          md.BPBsr = md.BPBsr(:, k);
        end
        if ~(isempty(md.Gq)) & (size(md.Gq, 2) == NV)
          md.Gq = md.Gq(:, k);
        end
        if ~(isempty(md.GQG)) & (size(md.GQG, 2) == NV)
          md.GQG = md.GQG(:, k);
        end
        if ~(isempty(md.GQGsr)) & (size(md.GQGsr, 2) == NV)
          md.GQGsr = md.GQGsr(:, k);
        end
        if ~(isempty(md.C)) & (size(md.C, 2) == NV)
          md.C = md.C(:, k);
        end
        if ~(isempty(md.w)) & (size(md.w, 2) == NV)
          md.w = md.w(:, k);
        end
        if ~(isempty(md.W)) & (size(md.W, 2) == NV)
          md.W = md.W(:, k);
        end
        if ~(isempty(md.Phi)) & (size(md.Phi, 2) == NV)
          md.Phi = md.Phi(:, k);
        end
        if ~(isempty(md.Phinv)) & (size(md.Phinv, 2) == NV)
          md.Phinv = md.Phinv(:, k);
        end
        if ~(isempty(md.delta)) & (size(md.delta, 2) == NV)
          md.delta = md.delta(:, k);
        end
        C.calc_data = md;
      elseif ~(isempty(rs.l_values))
        N3 = size(rs.l_values, 2);
        LL = [];
        for i = 1:N3
          L  = rs.l_values{i};
          LL = [LL, {L(:, k)}];
        end
        C.l_values = LL;
      end
    else
      is              = indarr(1) - 1;
      ie              = indarr(end) - 1;
      C.time_values   = rs.time_values(is:ie);
      C.center_values = rs.center_values(:, is:ie);

      QQ = [];
      for i = 1:N1
        Q  = rs.ea_values{i};
        QQ = [QQ {Q(:, is:ie)}];
      end
      C.ea_values = QQ;

      QQ = [];
      for i = 1:N2
        Q  = rs.ia_values{i};
        QQ = [QQ {Q(:, is:ie)}];
      end
      C.ia_values = QQ;

      if ~(isempty(rs.calc_data))
        md = rs.calc_data;
        if ~(isempty(md.A)) & (size(md.A, 2) == NV)
          md.A = md.A(:, is:ie);
        end
        if ~(isempty(md.Bp)) & (size(md.Bp, 2) == NV)
          md.Bp = md.Bp(:, is:ie);
        end
        if ~(isempty(md.BPB)) & (size(md.BPB, 2) == NV)
          md.BPB = md.BPB(:, is:ie);
        end
        if ~(isempty(md.BPBsr)) & (size(md.BPBsr, 2) == NV)
          md.BPBsr = md.BPBsr(:, is:ie);
        end
        if ~(isempty(md.Gq)) & (size(md.Gq, 2) == NV)
          md.Gq = md.Gq(:, is:ie);
        end
        if ~(isempty(md.GQG)) & (size(md.GQG, 2) == NV)
          md.GQG = md.GQG(:, is:ie);
        end
        if ~(isempty(md.GQGsr)) & (size(md.GQGsr, 2) == NV)
          md.GQGsr = md.GQGsr(:, is:ie);
        end
        if ~(isempty(md.C)) & (size(md.C, 2) == NV)
          md.C = md.C(:, is:ie);
        end
        if ~(isempty(md.w)) & (size(md.w, 2) == NV)
          md.w = md.w(:, is:ie);
        end
        if ~(isempty(md.W)) & (size(md.W, 2) == NV)
          md.W = md.W(:, is:ie);
        end
        if ~(isempty(md.Phi)) & (size(md.Phi, 2) == NV)
          md.Phi = md.Phi(:, is:ie);
        end
        if ~(isempty(md.Phinv)) & (size(md.Phinv, 2) == NV)
          md.Phinv = md.Phinv(:, is:ie);
        end
        if ~(isempty(md.delta)) & (size(md.delta, 2) == NV)
          md.delta = md.delta(:, is:ie);
        end
        C.calc_data = md;
      elseif ~(isempty(rs.l_values))
        N3 = size(rs.l_values, 2);
        LL = [];
        for i = 1:N3
          L  = rs.l_values{i};
          LL = [LL, {L(:, is:ie)}];
        end
        C.l_values = LL;
      end
    end
  else   % continuous-time
    if isempty(indarr)
      C.time_values   = smn;
      cs              = spline(rs.time_values, rs.center_values);
      C.center_values = ell_value_extract(cs, smn, [d 1]);

      QQ = [];
      for i = 1:N1
        Q  = rs.ea_values{i};
        ss = spline(rs.time_values, Q);
        QQ = [QQ {ell_value_extract(ss, smn, [d*d 1])}];
      end
      C.ea_values = QQ;

      QQ = [];
      for i = 1:N2
        Q  = rs.ia_values{i};
        ss = spline(rs.time_values, Q);
        QQ = [QQ {ell_value_extract(ss, smn, [d*d 1])}];
      end
      C.ia_values = QQ;

      if ~(isempty(rs.l_values))
        N3 = size(rs.l_values, 2);
        LL = [];
        for i = 1:N3
          L  = rs.l_values{i};
          d1 = size(L, 1);
          ss = spline(rs.time_values, L);
          LL = [LL {ell_value_extract(ss, smn, [d1 1])}];
        end
        C.l_values = LL;
      end
    else
      is = indarr(1);
      ie = indarr(end);
      cs = spline(rs.time_values, rs.center_values);
      qn = ell_value_extract(cs, smn, [d 1]);
      qx = ell_value_extract(cs, smx, [d 1]);
      if back > 0
        C.time_values   = [smx rs.time_values(is:ie) smn];
        C.center_values = [qx rs.center_values(:, is:ie) qn];
      else
        C.time_values   = [smn rs.time_values(is:ie) smx];
        C.center_values = [qn rs.center_values(:, is:ie) qx];
      end

      QQ = [];
      for i = 1:N1
        Q  = rs.ea_values{i};
        ss = spline(rs.time_values, Q);
        Qn = ell_value_extract(ss, smn, [d*d 1]);
        Qx = ell_value_extract(ss, smx, [d*d 1]);
        if back > 0
          E = [Qx Q(:, is:ie) Qn];
        else
          E = [Qn Q(:, is:ie) Qx];
	end
        QQ = [QQ {E}];
      end
      C.ea_values = QQ;

      QQ = [];
      for i = 1:N2
        Q  = rs.ia_values{i};
        ss = spline(rs.time_values, Q);
        Qn = ell_value_extract(ss, smn, [d*d 1]);
        Qx = ell_value_extract(ss, smx, [d*d 1]);
        if back > 0
          E = [Qx Q(:, is:ie) Qn];
        else
          E = [Qn Q(:, is:ie) Qx];
	end
        QQ = [QQ {E}];
      end
      C.ia_values = QQ;

      if ~(isempty(rs.l_values))
        N3 = size(rs.l_values, 2);
        LL = [];
        for i = 1:N3
          L  = rs.l_values{i};
          d1 = size(L, 1);
          ss = spline(rs.time_values, L);
          Ln = ell_value_extract(ss, smn, [d1 1]);
          Lx = ell_value_extract(ss, smx, [d1 1]);
          if back > 0
            E = [Lx L(:, is:ie) Ln];
          else
            E = [Ln L(:, is:ie) Lx];
          end
          LL = [LL {E}];
        end
        C.l_values = LL;
      end
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/dimension.m <==
function [D, N] = dimension(rs)
%
% DIMENSION - returns the dimension of the reach set.
%
%
% Description:
% ------------
%
%  [D, N] = DIMENSION(RS)  returns the dimension of the reach set and, optionally,
%                          the state space dimension.  
%
%
% Output:
% -------
%
%    D - reach set dimension.
%    N - state space dimension.
%
%
% See also:
% ---------
%
%    REACH/REACH.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(rs, 'reach'))
    error('DIMENSION: input argument must be reach set object.');
  end

  [m, n] = size(rs);
  D      = [];
  N      = [];
  
  for i = 1:m
    dd = [];
    nn = [];
    for j = 1:n
      s = dimension(rs(i, j).system);
      if isempty(rs(i, j).projection_basis)
        d = s;
      else
        d = size(rs(i, j).projection_basis, 2);
      end
      dd = [dd d];
      nn = [nn s];
    end
    D = [D; dd];
    N = [N; nn];
  end

  if nargout < 2
    clear N;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/display.m <==
function display(rs)
%
% Description:
% ------------
%
%    Displays the reach set object.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  fprintf('\n');
  disp([inputname(1) ' =']);

  [m, n] = size(rs);
  if (m > 1) | (n > 1)
    fprintf('%dx%d array of reach set objects\n\n', m, n);
    return;
  end

  if isempty(rs)
    fprintf('Empty reach set object.\n\n');
    return;
  end

  if isdiscrete(rs.system)
    ttyp = 'discrete-time';
    ttst = 'k = ';
    tts0 = 'k0 = ';
    tts1 = 'k1 = ';
  else
    ttyp = 'continuous-time';
    ttst = 't = ';
    tts0 = 't0 = ';
    tts1 = 't1 = ';
  end

  d = dimension(rs.system);

  if size(rs.time_values, 2) == 1
    if rs.time_values < rs.t0
      back = 1;
      fprintf('Backward reach set of the %s linear system in R^%d at time %s%d.\n', ttyp, d, ttst, rs.time_values);
    else
      back = 0;
      fprintf('Reach set of the %s linear system in R^%d at time %s%d.\n', ttyp, d, ttst, rs.time_values);
    end
  else
    if rs.time_values(1) > rs.time_values(end)
      back = 1;
      fprintf('Backward reach set of the %s linear system in R^%d in the time interval [%d, %d].\n', ttyp, d, rs.time_values(1), rs.time_values(end));
    else
      back = 0;
      fprintf('Reach set of the %s linear system in R^%d in the time interval [%d, %d].\n', ttyp, d, rs.time_values(1), rs.time_values(end));
    end
  end

  if ~(isempty(rs.projection_basis))
    fprintf('Projected onto the basis:\n');
    disp(rs.projection_basis);
  end

  fprintf('\n');

  if back > 0
    fprintf('Target set at time %s%d:\n', tts1, rs.t0);
  else
    fprintf('Initial set at time %s%d:\n', tts0, rs.t0);
  end
  disp(rs.X0);

  fprintf('Number of external approximations: %d\n', size(rs.ea_values, 2));
  fprintf('Number of internal approximations: %d\n', size(rs.ia_values, 2));

  if ~(isempty(rs.calc_data))
    fprintf('\nCalculation data preserved.\n');
  end

  fprintf('\n');

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/evolve.m <==
function RS = evolve(CRS, T, lsys)
%
% EVOLVE - computes further evolution in time of the already existing reach set.
%
%
% Description:
% ------------
%
%       RS = EVOLVE(CRS, T)  Given existing reach set CRS, compute its further
%                            evolution in time until time T.
%
% RS = EVOLVE(CRS, T, LSYS)  Further evolution in time is computed according
%                            different linear system, specified by LSYS.
%
%
% Output:
% -------
%
%    RS - resulting reach set object.
%
%
% See also:
% ---------
%
%    REACH/REACH.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if nargin < 2
    error('EVOLVE: insufficient number of input arguments.');
  end

  if isprojection(CRS)
    error('EVOLVE: cannot compute the reach set for projection.');
  end

  RS = CRS;
  if nargin < 3
    lsys = RS.system;
  end

  if isempty(lsys)
    return;
  end

  [d1, du, dy, dd] = dimension(lsys);
  if d1 ~= dimension(CRS.system)
    error('EVOLVE: dimensions of the old and new linear systems do not match.');
  end

  RS.system = lsys;
  T         = [RS.time_values(end) T(1, 1)];

  if (RS.t0 > T(1)) & (T(1) < T(2))
    error('EVOLVE: reach set must evolve backward in time.');
  end
  if (RS.t0 < T(1)) & (T(1) > T(2))
    error('EVOLVE: reach set must evolve forward in time.');
  end
  
  Options               = [];
  Options.approximation = 2;
  Options.minmax        = RS.minmax;
  
  if isempty(CRS.calc_data)
    Options.save_all = 0;
  else
    Options.save_all = 1;
  end

  % Create time grid
  if isdiscrete(lsys)
    T(1) = round(T(1));
    T(2) = round(T(2));
    if T(1) > T(2)
      RS.time_values = fliplr(T(2):T(1));
    else
      RS.time_values = T(1):T(2);
    end
  else
    RS.time_values = linspace(T(1), T(2), ellOptions.time_grid);
  end

  if RS.time_values(1) > RS.time_values(end)
    back = 1;
    tvals = - RS.time_values;
  else
    back = 0;
    tvals = RS.time_values;
  end

  www = warning;
  warning off;

  RS.ea_values          = [];
  RS.ia_values          = [];
  RS.l_values           = [];
  RS.initial_directions = [];
  RS.center_values      = [];
  RS.calc_data          = [];

  %%% Get new initial directions. %%%
  LL = get_directions(CRS);
  nn = size(LL, 2);
  for i = 1:nn
    L                     = LL{i};
    RS.initial_directions = [RS.initial_directions L(:, end)];
  end

  %%% Perform matrix, control, disturbance and noise evaluations. %%%
  %%% Create splines if needed.                                   %%%

  if ellOptions.verbose > 0
    fprintf('Performing preliminary function evaluations...\n');
  end

  mydata.A     = [];
  mydata.Bp    = [];
  mydata.BPB   = [];
  mydata.BPBsr = [];
  mydata.Gq    = [];
  mydata.GQG   = [];
  mydata.GQGsr = [];
  mydata.C     = [];
  mydata.w     = [];
  mydata.W     = [];
  mydata.Phi   = [];
  mydata.Phinv = [];
  mydata.delta = [];
  mydata.mu    = [];

  % matrix A
  if iscell(lsys.A)
    AA = [];
    DD = [];
    AC = [];
    for i = 1:size(RS.time_values, 2)
      A  = matrix_eval(lsys.A, RS.time_values(i));
      AC = [AC reshape(A, d1*d1, 1)];
      if isdiscrete(lsys) & (rank(A) < d1)
        A = ell_regularize(A);
        DD = [DD 1];
      elseif isdiscrete(lsys)
        DD = [DD 0];
      end
      AA = [AA reshape(A, d1*d1, 1)];
    end
    if isdiscrete(lsys)
      mydata.A     = AA;
      mydata.delta = DD;
    else
      mydata.A = spline(RS.time_values, AA);
    end
  else
    AC = lsys.A;
    if isdiscrete(lsys) & (rank(lsys.A) < d1)
      mydata.A     = ell_regularize(lsys.A);
      mydata.delta = 1;
    elseif isdiscrete(lsys)
      mydata.A     = lsys.A;
      mydata.delta = 0;
    else
      mydata.A     = lsys.A;
    end
  end

  % matrix B
  if iscell(lsys.B)
    BB = [];
    for i = 1:size(RS.time_values, 2)
      B  = matrix_eval(lsys.B, RS.time_values(i));
      BB = [BB reshape(B, d1*du, 1)];
    end
  else
    BB = reshape(lsys.B, d1*du, 1);
  end

  % matrix G
  GG = [];
  if iscell(lsys.G)
    for i = 1:size(RS.time_values, 2)
      B  = matrix_eval(lsys.G, RS.time_values(i));
      GG = [GG reshape(B, d1*dd, 1)];
    end
  elseif ~(isempty(lsys.G))
    GG = reshape(lsys.G, d1*dd, 1);
  end

  % matrix C
  if iscell(lsys.C)
    CC = [];
    for i = 1:size(RS.time_values, 2)
      C  = matrix_eval(lsys.C, RS.time_values(i));
      CC = [CC reshape(C, d1*dy, 1)];
    end
    if isdiscrete(lsys)
      mydata.C = CC;
    else
      mydata.C = spline(RS.time_values, CC);
    end
  else
    mydata.C = lsys.C;
  end

  % expressions Bp and BPB'
  if isa(lsys.control, 'ellipsoid')
    [p, P] = parameters(lsys.control);
    if size(BB, 2) == 1
      B            = reshape(BB, d1, du);
      mydata.Bp    = B * p;
      mydata.BPB   = B * P * B';
      mydata.BPBsr = sqrtm(mydata.BPB);
      mydata.BPBsr = 0.5*(mydata.BPBsr + (mydata.BPBsr)');
    else
      Bp    = [];
      BPB   = [];
      BPBsr = [];
      for i = 1:size(RS.time_values, 2)
        B     = reshape(BB(:, i), d1, du);
        Bp    = [Bp B*p];
	B     = B * P * B';
        BPB   = [BPB reshape(B, d1*d1, 1)];
	B     = sqrtm(B);
	B     = 0.5*(B + B');
        BPBsr = [BPBsr reshape(B, d1*d1, 1)];
      end
      if isdiscrete(lsys)
        mydata.Bp    = Bp;
        mydata.BPB   = BPB;
        mydata.BPBsr = BPBsr;
      else
        mydata.Bp    = spline(RS.time_values, Bp);
        mydata.BPB   = spline(RS.time_values, BPB);
        mydata.BPBsr = spline(RS.time_values, BPBsr);
      end
    end
  elseif isa(lsys.control, 'double')
    p  = lsys.control;
    if size(BB, 2) == 1
      mydata.Bp = reshape(BB, d1, du) * p;
    else
      Bp = [];
      for i = 1:size(RS.time_values, 2)
        B  = reshape(BB(:, i), d1, du);
        Bp = [Bp B*p];
      end
      if isdiscrete(lsys)
        mydata.Bp = Bp;
      else
        mydata.Bp = spline(RS.time_values, Bp);
      end
    end
  elseif iscell(lsys.control)
    p  = lsys.control;
    Bp = [];
    for i = 1:size(RS.time_values, 2)
      if size(BB, 2) == 1
        B = reshape(BB, d1, du);
      else
        B = reshape(BB(:, i), d1, du);
      end
      Bp = [Bp B*matrix_eval(p, RS.time_values(i))];
    end
    if isdiscrete(lsys)
      mydata.Bp = Bp;
    else
      mydata.Bp = spline(RS.time_values, Bp);
    end
  elseif isstruct(lsys.control)
    if size(BB, 2) == 1
      B = reshape(BB, d1, du);
      if iscell(lsys.control.center) & iscell(lsys.control.shape)
        Bp    = [];
        BPB   = [];
        BPBsr = [];
        for i = 1:size(RS.time_values, 2)
          p = matrix_eval(lsys.control.center, RS.time_values(i));
          P = matrix_eval(lsys.control.shape, RS.time_values(i));
          if (P ~= P') | (min(eig(P)) < 0)
            error('EVOLVE: shape matrix of ellipsoidal control bounds must be positive definite.')
          end
          Bp    = [Bp B*p];
	  P     = B * P * B';
          BPB   = [BPB reshape(P, d1*d1, 1)];
          P     = sqrtm(P);
	  P     = 0.5*(P + P');
          BPBsr = [BPBsr reshape(P, d1*d1, 1)];
        end
        if isdiscrete(lsys)
          mydata.Bp    = Bp;
          mydata.BPB   = BPB;
          mydata.BPBsr = BPBsr;
        else
          mydata.Bp    = spline(RS.time_values, Bp);
          mydata.BPB   = spline(RS.time_values, BPB);
          mydata.BPBsr = spline(RS.time_values, BPBsr);
        end
      elseif iscell(lsys.control.center)
        Bp  = [];
        for i = 1:size(RS.time_values, 2)
          p  = matrix_eval(lsys.control.center, RS.time_values(i));
          Bp = [Bp B*p];
        end
        if isdiscrete(lsys)
          mydata.Bp  = Bp;
        else
          mydata.Bp  = spline(RS.time_values, Bp);
        end
        mydata.BPB   = B * lsys.control.shape * B';
        mydata.BPBsr = sqrtm(mydata.BPB);
        mydata.BPBsr = 0.5*(mydata.BPBsr + (mydata.BPBsr)');
      else
        BPB   = [];
        BPBsr = [];
        for i = 1:size(RS.time_values, 2)
          P   = matrix_eval(lsys.control.shape, RS.time_values(i));
          if (P ~= P') | (min(eig(P)) < 0)
            error('EVOLVE: shape matrix of ellipsoidal control bounds must be positive definite.')
          end
          P     = B * P * B';
          BPB   = [BPB reshape(P, d1*d1, 1)];
          P     = sqrtm(P);
          P     = 0.5*(P + P');
          BPBsr = [BPBsr reshape(P, d1*d1, 1)];
        end
        mydata.Bp = B * lsys.control.center;
        if isdiscrete(lsys)
          mydata.BPB   = BPB;
          mydata.BPBsr = BPBsr;
        else
          mydata.BPB   = spline(RS.time_values, BPB);
          mydata.BPBsr = spline(RS.time_values, BPBsr);
        end
      end
    else
      Bp    = [];
      BPB   = [];
      BPBsr = [];
      for i = 1:size(RS.time_values, 2)
        B = reshape(BB(:, i), d1, du);
        if iscell(lsys.control.center)
          p = matrix_eval(lsys.control.center, RS.time_values(i));
        else
          p = lsys.control.center;
        end
        if iscell(lsys.control.shape)
          P = matrix_eval(lsys.control.shape, RS.time_values(i));
          if (P ~= P') | (min(eig(P)) < 0)
            error('EVOLVE: shape matrix of ellipsoidal control bounds must be positive definite.')
          end
        else
          P = lsys.control.shape;
        end
        Bp    = [Bp B*p];
        P     = B * P * B';
        BPB   = [BPB reshape(P, d1*d1, 1)];
        P     = sqrtm(P);
        P     = 0.5*(P + P');
        BPBsr = [BPBsr reshape(P, d1*d1, 1)];
      end
      if isdiscrete(lsys)
        mydata.Bp    = Bp;
        mydata.BPB   = BPB;
        mydata.BPBsr = BPBsr;
      else
        mydata.Bp    = spline(RS.time_values, Bp);
        mydata.BPB   = spline(RS.time_values, BPB);
        mydata.BPBsr = spline(RS.time_values, BPBsr);
      end
    end
  end

  % expressions Gq and GQG'
  if ~(isempty(GG))
    if isa(lsys.disturbance, 'ellipsoid')
      [q, Q] = parameters(lsys.disturbance);
      if size(GG, 2) == 1
        G            = reshape(GG, d1, dd);
        mydata.Gq    = G * q;
        mydata.GQG   = G * Q * G';
        mydata.GQGsr = sqrtm(mydata.GQG);
        mydata.GQGsr = 0.5*(mydata.GQGsr + (mydata.GQGsr)');
      else
        Gq    = [];
        GQG   = [];
        GQGsr = [];
        for i = 1:size(RS.time_values, 2)
          G     = reshape(GG(:, i), d1, dd);
          Gq    = [Gq G*q];
          G     = G * Q * G';
          GQG   = [GQG reshape(G, d1*d1, 1)];
          G     = sqrtm(G);
          G     = 0.5*(G + G');
          GQGsr = [GQGsr reshape(G, d1*d1, 1)];
        end
        if isdiscrete(lsys)
          mydata.Gq    = Gq;
          mydata.GQG   = GQG;
          mydata.GQGsr = GQGsr;
        else
          mydata.Gq    = spline(RS.time_values, Gq);
          mydata.GQG   = spline(RS.time_values, GQG);
          mydata.GQGsr = spline(RS.time_values, GQGsr);
        end
      end
    elseif isa(lsys.disturbance, 'double')
      q  = lsys.disturbance;
      if size(GG, 2) == 1
        mydata.Gq = reshape(GG, d1, dd) * q;
      else
        Gq = [];
        for i = 1:size(RS.time_values, 2)
          G  = reshape(GG(:, i), d1, dd);
          Gq = [Gq G*q];
        end
        if isdiscrete(lsys)
          mydata.Gq = Gq;
        else
          mydata.Gq = spline(RS.time_values, Gq);
        end
      end
    elseif iscell(lsys.disturbance)
      q  = lsys.disturbance;
      Gq = [];
      for i = 1:size(RS.time_values, 2)
        if size(GG, 2) == 1
          G = reshape(GG, d1, dd);
        else
          G = reshape(GG(:, i), d1, dd);
        end
        Gq = [Gq G*matrix_eval(q, RS.time_values(i), isdiscrete(lsys))];
      end
      if isdiscrete(lsys)
        mydata.Gq = Gq;
      else
        mydata.Gq = spline(RS.time_values, Gq);
      end
    elseif isstruct(lsys.disturbance)
      if size(GG, 2) == 1
        G = reshape(GG, d1, dd);
        if iscell(lsys.disturbance.center) & iscell(lsys.disturbance.shape)
          Gq    = [];
          GQG   = [];
          GQGsr = [];
          for i = 1:size(RS.time_values, 2)
            q = matrix_eval(lsys.disturbance.center, RS.time_values(i));
            Q = matrix_eval(lsys.disturbance.shape, RS.time_values(i));
            if (Q ~= Q') | (min(eig(Q)) < 0)
              error('EVOLVE: shape matrix of ellipsoidal disturbance bounds must be positive definite.')
            end
            Gq    = [Gq G*q];
            Q     = G * Q * G';
            GQG   = [GQG reshape(Q, d1*d1, 1)];
            Q     = sqrtm(Q);
            Q     = 0.5*(Q + Q');
            GQGsr = [GQGsr reshape(Q, d1*d1, 1)];
          end
          if isdiscrete(lsys)
            mydata.Gq    = Gq;
            mydata.GQG   = GQG;
            mydata.GQGsr = GQGsr;
          else
            mydata.Gq    = spline(RS.time_values, Gq);
            mydata.GQG   = spline(RS.time_values, GQG);
            mydata.GQGsr = spline(RS.time_values, GQGsr);
          end
        elseif iscell(lsys.disturbance.center)
          Gq  = [];
          for i = 1:size(RS.time_values, 2)
            q  = matrix_eval(lsys.disturbance.center, RS.time_values(i));
            Gq = [Gq G*q];
          end
          if isdiscrete(lsys)
            mydata.Gq  = Gq;
          else
            mydata.Gq  = spline(RS.time_values, Gq);
          end
          mydata.GQG   = G * lsys.disturbance.shape * G';
          mydata.GQGsr = sqrtm(mydata.GQG);
          mydata.GQGsr = 0.5*(mydata.GQGsr + (mydata.GQGsr)');
        else
          GQG   = [];
          GQGsr = [];
          for i = 1:size(RS.time_values, 2)
            Q   = matrix_eval(lsys.disturbance.shape, RS.time_values(i));
            if (Q ~= Q') | (min(eig(Q)) < 0)
              error('EVOLVE: shape matrix of ellipsoidal disturbance bounds must be positive definite.')
            end
            Q     = G * Q * G';
            GQG   = [GQG reshape(Q, d1*d1, 1)];
            Q     = sqrtm(Q);
            Q     = 0.5*(Q + Q');
            GQGsr = [GQGsr reshape(Q, d1*d1, 1)];
          end
          mydata.Gq  = G * lsys.disturbance.center;
          if isdiscrete(lsys)
            mydata.GQG   = GQG;
            mydata.GQGsr = GQGsr;
          else
            mydata.GQG   = spline(RS.time_values, GQG);
            mydata.GQGsr = spline(RS.time_values, GQGsr);
          end
        end
      else
        Gq    = [];
        GQG   = [];
        GQGsr = [];
        for i = 1:size(RS.time_values, 2)
          G = reshape(GG(:, i), d1, dd);
          if iscell(lsys.disturbance.center)
            q = matrix_eval(lsys.disturbance.center, RS.time_values(i));
          else
            q = lsys.disturbance.center;
          end
          if iscell(lsys.disturbance.shape)
            Q = matrix_eval(lsys.disturbance.shape, RS.time_values(i));
            if (Q ~= Q') | (min(eig(Q)) < 0)
              error('EVOLVE: shape matrix of ellipsoidal disturbance bounds must be positive definite.')
            end
          else
            Q = lsys.disturbance.shape;
          end
          Gq  = [Gq G*q];
          Q     = G * Q * G';
          GQG   = [GQG reshape(Q, d1*d1, 1)];
          Q     = sqrtm(Q);
          Q     = 0.5*(Q + Q');
          GQGsr = [GQGsr reshape(Q, d1*d1, 1)];
        end
        if isdiscrete(lsys)
          mydata.Gq    = Gq;
          mydata.GQG   = GQG;
          mydata.GQGsr = GQGsr;
        else
          mydata.Gq    = spline(RS.time_values, Gq);
          mydata.GQG   = spline(RS.time_values, GQG);
          mydata.GQGsr = spline(RS.time_values, GQGsr);
        end
      end
    end
  end

  % expressions w and W
  if ~(isempty(lsys.noise))
    if isa(lsys.noise, 'ellipsoid')
      [w, W]   = parameters(lsys.noise);
      mydata.w = w;
      mydata.W = W;
    elseif isa(lsys.noise, 'double')
      mydata.w = lsys.noise;
    elseif iscell(lsys.noise)
      w = [];
      for i = 1:size(RS.time_values, 2)
        w = [w matrix_eval(lsys.noise.center, RS.time_values(i))];
      end
      if isdiscrete(lsys)
        mydata.w = w;
      else
        mydata.w = spline(RS.time_values, w);
      end
    elseif isstruct(lsys.noise)
      if iscell(lsys.noise.center) & iscell(lsys.noise.shape)
        w = [];
        W = [];
        for i = 1:size(RS.time_values, 2)
          w  = [w matrix_eval(lsys.noise.center, RS.time_values(i))];
          ww = matrix_eval(lsys.noise.shape, RS.time_values(i));
          if (ww ~= ww') | (min(eig(ww)) < 0)
            error('EVOLVE: shape matrix of ellipsoidal noise bounds must be positive definite.')
          end
          W  = [W reshape(ww, dy*dy, 1)];
        end
        if isdiscrete(lsys)
          mydata.w = w;
          mydata.W = W
        else
          mydata.w = spline(RS.time_values, w);
          mydata.W = spline(RS.time_values, W);
        end
      elseif iscell(lsys.noise.center)
        w = [];
        for i = 1:size(RS.time_values, 2)
          w = [w matrix_eval(lsys.noise.center, RS.time_values(i))];
        end
        if isdiscrete(lsys)
          mydata.w = w;
        else
          mydata.w = spline(RS.time_values, w);
        end
        mydata.W = lsys.noise.shape;
      else
        W = [];
        for i = 1:size(RS.time_values, 2)
          ww = matrix_eval(lsys.noise.shape, RS.time_values(i));
          if (ww ~= ww') | (min(eig(ww)) < 0)
            error('EVOLVE: shape matrix of ellipsoidal noise bounds must be positive definite.')
          end
          W  = [W reshape(ww, dy*dy, 1)];
        end
        mydata.w = lsys.noise.center;
        if isdiscrete(lsys)
          mydata.W = W;
        else
          mydata.W = spline(RS.time_values, W);
        end
      end
    end
  end
  clear A B C AA BB CC DD Bp BPB Gq GQG p P q Q w W ww;



  

  %%% Compute state transition matrix. %%%

  if ellOptions.verbose > 0
    fprintf('Computing state transition matrix...\n');
  end

  if isdiscrete(lsys)
%    if min(size(mydata.A) == [d1 d1]) > 0   % discrete system with constant A
%      t0    = RS.time_values(1);
%      Phi   = [];
%      Phinv = [];
%      for i = 1:size(RS.time_values, 2)
%        P     = (mydata.A)^(abs(RS.time_values(i) - t0));
%        PP    = ell_inv(P);
%        Phi   = [Phi reshape(P, d1*d1, 1)];
%        Phinv = [Phinv reshape(PP, d1*d1, 1)];
%      end
%      mydata.Phi   = Phi;
%      mydata.Phinv = Phinv;
%    else   % discrete system with A[k]
%      P     = eye(d1);
%      Phi   = reshape(P, d1*d1, 1);
%      Phinv = reshape(P, d1*d1, 1);
%      for i = 1:(size(RS.time_values, 2) - 1)
%        if back > 0
%          P = P * ell_value_extract(mydata.A, i+1, [d1 d1]);
%        else
%          P = ell_value_extract(mydata.A, i, [d1 d1]) * P;
%        end
%        PP    = ell_inv(P);
%        Phi   = [Phi reshape(P, d1*d1, 1)];
%        Phinv = [Phinv reshape(PP, d1*d1, 1)];
%      end
%      mydata.Phi   = Phi;
%      mydata.Phinv = Phinv;
%    end
    mydata.Phi   = [];
    mydata.Phinv = [];
  else
    if isa(mydata.A, 'double')   % continuous system with constant A
      t0    = RS.time_values(1);
      Phi   = [];
      Phinv = [];
      for i = 1:size(RS.time_values, 2)
        P     = expm(mydata.A * abs(RS.time_values(i) - t0));
        PP    = ell_inv(P);
        Phi   = [Phi reshape(P, d1*d1, 1)];
        Phinv = [Phinv reshape(PP, d1*d1, 1)];
      end
      mydata.Phi   = spline(RS.time_values, Phi);
      mydata.Phinv = spline(RS.time_values, Phinv);
    else   % continuous system with A(t)
      I0        = reshape(eye(d1), d1*d1, 1);
      [tt, Phi] = ell_ode_solver(@ell_stm_ode, tvals, I0, mydata, d1, back);
      Phi       = Phi';
      Phinv     = [];
      for i = 1:size(RS.time_values, 2)
        Phinv = [Phinv reshape(ell_inv(reshape(Phi(:, i), d1, d1)), d1*d1, 1)];
      end
      mydata.Phi   = spline(RS.time_values, Phi);
      mydata.Phinv = spline(RS.time_values, Phinv);
    end
  end
  clear Phi Phinv P PP t0 I0;




  
  %%% Compute the center of the reach set. %%%

  if ellOptions.verbose > 0
    fprintf('Computing the trajectory of the reach set center...\n');
  end

  x0 = CRS.center_values(:, end);
  
  if isdiscrete(lsys)   % discrete-time system
    xx = x0;
    x  = x0;
    for i = 1:(size(RS.time_values, 2) - 1)
      Bp = ell_value_extract(mydata.Bp, i+back, [d1 1]);
      if ~(isempty(mydata.Gq))
        Gq = ell_value_extract(mydata.Gq, i+back, [d1 1]);
      else
        Gq = zeros(d1, 1);
      end
      if back > 0
        A = ell_value_extract(mydata.A, i+back, [d1 d1]);
        x = ell_inv(A)*(x - Bp - Gq);
      else
        A = ell_value_extract(AC, i, [d1 d1]);
        x = A*x + Bp + Gq;
      end
      xx = [xx x];
    end
  else   % continuous-time system
    [tt, xx] = ell_ode_solver(@ell_center_ode, tvals, x0, mydata, d1, back);
    xx       = xx';
  end
  RS.center_values = xx;
  clear A AC xx;




  
  %%% Compute external shape matrices. %%%

  if (Options.approximation ~= 1)
    if ellOptions.verbose > 0
      fprintf('Computing external shape matrices...\n');
    end

    LL = [];
    QQ = [];
    N  = size(CRS.ea_values, 2);
    for ii = 1:N
      EM = CRS.ea_values{ii};
      Q0 = EM(:, end);
      l0 = RS.initial_directions(:, ii);
      if isdiscrete(lsys)   % discrete-time system
        if hasdisturbance(lsys)
          [Q, L] = eedist_de(size(tvals, 2), ...
                             Q0, ...
                             l0, ...
                             mydata, ...
                             d1, ...
                             back, ...
                             Options.minmax);
        elseif ~(isempty(mydata.BPB))
          [Q, L] = eesm_de(size(tvals, 2), Q0, l0, mydata, d1, back);
        else
          Q = [];
          L = [];
        end
        LL = [LL {L}];
      else   % continuous-time system
        if hasdisturbance(lsys)
          [tt, Q] = ell_ode_solver(@ell_eedist_ode, tvals, Q0, l0, mydata, d1, back);
          Q       = Q';
        elseif ~(isempty(mydata.BPB))
          [tt, Q] = ell_ode_solver(@ell_eesm_ode, tvals, Q0, l0, mydata, d1, back);
          Q       = Q';
        else
          Q = [];
        end
      end
      QQ = [QQ {Q}];
    end
    RS.ea_values = QQ;
  end




  
  %%% Compute internal shape matrices. %%%

  if (Options.approximation ~= 0)
    if ellOptions.verbose > 0
      fprintf('Computing internal shape matrices...\n');
    end

    LL = [];
    QQ = [];
    N  = size(CRS.ia_values, 2);
    for ii = 1:N
      EM = CRS.ia_values{ii};
      Q0 = EM(:, end);
      X0 = reshape(Q0, d1, d1);
      X0 = sqrtm(X0);
      X0 = 0.5*(X0 + X0');
      l0 = RS.initial_directions(:, ii);
      if isdiscrete(lsys)   % discrete-time system
        if hasdisturbance(lsys)
          [Q, L] = iedist_de(size(tvals, 2), ...
                             Q0, ...
                             l0, ...
                             mydata, ...
                             d1, ...
                             back, ...
                             Options.minmax);
        elseif ~(isempty(mydata.BPB))
          [Q, L] = iesm_de(size(tvals, 2), Q0, l0, mydata, d1, back);
        else
          Q = [];
          L = [];
        end
        LL = [LL {L}];
      else   % continuous-time system
        if hasdisturbance(lsys)
          [tt, Q] = ell_ode_solver(@ell_iedist_ode, tvals, reshape(Q0, d1*d1, 1), l0, mydata, d1, back);
          Q       = Q';
        elseif ~(isempty(mydata.BPB))
          [tt, Q] = ell_ode_solver(@ell_iesm_ode, tvals, reshape(X0, d1*d1, 1), X0*l0, l0, mydata, d1, back);
          Q       = fix_iesm(Q', d1);
        else
          Q = [];
        end
      end
      QQ = [QQ {Q}];
    end
    RS.ia_values = QQ;
  end
  
  if Options.save_all > 0
    RS.calc_data = mydata;
  end
  
  LL = [];
  for ii = 1:N
    l0 = RS.initial_directions(:, ii);
    if isdiscrete(lsys)   % discrete-time system
      L = l0;
      l = l0;
      if back > 0
        for i = 2:size(RS.time_values, 2)
          A = ell_value_extract(mydata.A, i, [d1 d1]);
          l = A' * l;
          L = [L l];
        end
      else
        for i = 1:(size(RS.time_values, 2) - 1)
          A = ell_inv(ell_value_extract(mydata.A, i, [d1 d1]));
          l = A' * l;
          L = [L l];
        end
      end
    else   % continuous-time system
      L = [];
      for i = 1:size(RS.time_values, 2)
        t = RS.time_values(i);
        if back > 0
          F = ell_value_extract(mydata.Phi, t, [d1 d1]);
        else
          F = ell_value_extract(mydata.Phinv, t, [d1 d1]);
        end
        L = [L F'*l0];
      end
    end
    LL = [LL {L}];
  end

  RS.l_values = LL;

  if www(1).state
    warning on;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/get_center.m <==
function [C, T] = get_center(rs)
%
% GET_CENTER - returns the trajectory of the center of the reach set.
%
%
% Description:
% ------------
%
%  [C, T] = GET_CENTER(RS)  Given reach set RS, returns C, array of vectors,
%                           which form the trajectory of the reach set center.
%                           Corresponding time values are returned in the
%                           optional output parameter T.
%
%
% Output:
% -------
%
%  C - array of points that form the trajectory of the reach set center.
%  T - array of time values.
%
%
% See also:
% ---------
%
%    REACH/REACH, GET_GOODCURVES, GET_DIRECTIONS, GET_EA, GET_IA.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(rs, 'reach'))
    error('GET_CENTER: input argument must be reach set object.');
  end

  rs = rs(1, 1);
  C  = rs.center_values;

  if nargout > 1
    T = rs.time_values;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/get_directions.m <==
function [L, T] = get_directions(rs)
%
% GET_DIRECTIONS - returns the values of direction vectors for time grid values.
%
%
% Description:
% ------------
%
%  [L, T] = GET_DIRECTIONS(RS)  Given reach set RS, returns L, array of cells,
%                               each representing a sequence of direction vector
%                               values for the corresponding time values T.
%
%
% Output:
% -------
%
%  L - array of cells, where each cell is a sequence of direction vector values
%      that correspond to the time values of the grid.
%  T - array of time values.
%
%
% See also:
% ---------
%
%    REACH/REACH, GET_CENTER, GET_GOODCURVES, GET_EA, GET_IA.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(rs, 'reach'))
    error('GET_DIRECTIONS: input argument must be reach set object.');
  end

  rs = rs(1, 1);
  L  = [];

  if isempty(rs)
    if nargout > 1
      T = [];
    end
    return;
  end

  L = rs.l_values;

  if nargout > 1
    T = rs.time_values;
  end
  
  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/get_ea.m <==
function [E, T] = get_ea(rs)
%
% GET_EA - returns array of ellipsoid objects representing external approximation
%          of the reach tube.
%
%
% Description:
% ------------
%
%    [E, T] = GET_EA(RS)  Given the reach set RS, returns array E of ellipsoids
%                         that form external approximation of the reach tube.
%                         Intersection of ellipsoids in every column of array E
%                         is a cut of the external approximating tube at some time.
%                         Corresponding time values are given in the optional
%                         output parameter T.
%
%
% Output:
% -------
%
%    E - mxn array of ellipsoids, where m is the number of approximations, and
%        n - number of time values for which the reach set approximation is computed.
%    T - array of corresponding time values.
%
%
% See also:
% ---------
%
%    REACH/REACH, GET_IA, GET_CENTER, GET_GOODCURVES, GET_DIRECTIONS.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(rs, 'reach'))
    error('GET_EA: input argument must be reach set object.');
  end

  E = [];
  if nargout > 1
    T = rs.time_values;
  end
  
  if isempty(rs)
    return;
  end

  m = size(rs.ea_values, 2);
  n = size(rs.time_values, 2);
  d = dimension(rs);

  for i = 1:m
    QQ = rs.ea_values{i};
    ee = [];
    for j = 1:n
      q  = rs.center_values(:, j);
      Q  = (1 + ellOptions.rel_tol) * reshape(QQ(:, j), d, d);
      if min(eig(Q)) < (- ellOptions.abs_tol)
        Q = ellOptions.abs_tol * eye(d);
      end
      ee = [ee ellipsoid(q, Q)];
    end
    E = [E; ee];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/get_goodcurves.m <==
function [X, T] = get_goodcurves(rs)
%
% GET_GOODCURVES - returns the 'good curve' trajectories of the reach set.
%
%
% Description:
% ------------
%
%  [X, T] = GET_GOODCURVES(RS)  Given reach set RS, returns X, array of cells,
%                               each representing a 'good curve' for one of the
%                               direction vectors.
%                               Corresponding time values are returned in the
%                               optional output parameter T.
%
%  WARNING! This function cannot be used with projected reach sets.
%
%
% Output:
% -------
%
%  X - array of cells, where each cell is array of points that form a 'good curve'.
%  T - array of time values.
%
%
% See also:
% ---------
%
%    REACH/REACH, GET_CENTER, GET_DIRECTIONS, GET_EA, GET_IA.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(rs, 'reach'))
    error('GET_GOODCURVES: input argument must be reach set object.');
  end

  rs = rs(1, 1);
  X  = [];

  if isempty(rs)
    if nargout > 1
      T = [];
    end
    return;
  end

  if size(rs.ea_values, 2) < size(rs.ia_values, 2)
    QQ = rs.ia_values;
  else
    QQ = rs.ea_values;
  end

  if ~(isempty(rs.projection_basis))
    if size(rs.projection_basis, 2) < dimension(rs.system)
      error('GET_GOODCURVES: this function cannot be used with projected reach sets.');
    end
  end
  
  N  = size(QQ, 2);
  M  = size(rs.time_values, 2);
  LL = get_directions(rs);
  d  = dimension(rs);

  if size(LL, 2) ~= N
    error('GET_GOODCURVES: reach set object is malformed.');
  end

  for i = 1:N
    L  = LL{i};
    Q  = QQ{i};
    xx = [];
    for j = 1:M
      E  = reshape(Q(:, j), d, d);
      l  = L(:, j);
      x  = (E * l)/sqrt(l' * E * l) + rs.center_values(:, j);
      xx = [xx x];
    end
    X = [X {xx}];
  end

  if nargout > 1
    T  = rs.time_values;
  end
  
  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/get_ia.m <==
function [I, T] = get_ia(rs)
%
% GET_IA - returns array of ellipsoid objects representing internal approximation
%          of the reach tube.
%
%
% Description:
% ------------
%
%    [I, T] = GET_IA(RS)  Given the reach set RS, returns array I of ellipsoids
%                         that form internal approximation of the reach tube.
%                         Intersection of ellipsoids in every column of array I
%                         is a cut of the internal approximating tube at some time.
%                         Corresponding time values are given in the optional
%                         output parameter T.
%
%
% Output:
% -------
%
%    I - mxn array of ellipsoids, where m is the number of approximations, and
%        n - number of time values for which the reach set approximation is computed.
%    T - array of corresponding time values.
%
%
% See also:
% ---------
%
%    REACH/REACH, GET_EA, GET_CENTER, GET_GOODCURVES, GET_DIRECTIONS.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(rs, 'reach'))
    error('GET_IA: input argument must be reach set object.');
  end

  I = [];
  if nargout > 1
    T = rs.time_values;
  end
  
  if isempty(rs)
    return;
  end

  m = size(rs.ia_values, 2);
  n = size(rs.time_values, 2);
  d = dimension(rs);

  for i = 1:m
    QQ = rs.ia_values{i};
    ee = [];
    for j = 1:n
      q  = rs.center_values(:, j);
      Q  = (1 - ellOptions.rel_tol) * reshape(QQ(:, j), d, d);
      if min(eig(Q)) < (- ellOptions.abs_tol)
        Q = ellOptions.abs_tol * eye(d);
      end
      ee = [ee ellipsoid(q, Q)];
    end
    I = [I; ee];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/get_mu.m <==
function [mu, T] = get_mu(rs)
%
% GET_MU - returns the values of mu parameter for systems with disturbance.
%
%
% Description:
% ------------
%
%  [MU, T] = GET_MU(RS)  Given reach set RS of the system with disturbance,
%                        returns MU, array of mu parameter values.
%                        Corresponding time values are returned in the
%                        optional output parameter T.
%
%
% Output:
% -------
%
%  MU - array of points that form the trajectory of the reach set center.
%  T  - array of time values.
%
%
% See also:
% ---------
%
%    REACH/REACH, GET_DIRECTIONS, GET_EA, GET_IA.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(rs, 'reach'))
    error('GET_MU: input argument must be reach set object.');
  end

  rs = rs(1, 1);
  mu = rs.mu_values;

  if nargout > 1
    T = rs.time_values;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/get_system.m <==
function lsys = get_system(rs)
%
% GET_SYSTEM - returns the linear system for which the reach set is computed.
%
%
% Description:
% ------------
%
%  LSYS = GET_SYSTEM(RS)  Returns linear system, for which the reach set is
%                         computed.
%
%
% Output:
% -------
%
%  LSYS - linear system object.
%
%
% See also:
% ---------
%
%    REACH/REACH.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(rs, 'reach'))
    error('GET_SYSTEM: input argument must be an reach set object.');
  end

  lsys = rs(1, 1).system;
  
  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/intersect.m <==
function res = intersect(rs, X, s)
%
% INTERSECT - checks if the reach set intersects with given ellipsoids,
%             hyperplanes or polytopes.
%
%
% Description:
% ------------
%
%    RES = INTERSECT(RS, X, s)  Given reach set RS, checks if its external (s = 'e'),
%                               or internal (s = 'i') approximation intersects
%                               with ellipsoids, hyperplanes or polytopes
%                               in the array X.
%                               Specifier s is optional parameter:
%                                  s = 'e' (default) - external approximation,
%                                  s = 'i'           - internal approximation.
%
%
% Output:
% -------
%
%    1 - if intersection is nonempty, 0 - otherwise.
%
%
% See also:
% ---------
%
%    REACH/REACH, REFINE, CUT, GET_EA, GET_IA.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(rs, 'reach'))
    error('INTERSECT: first input argument must be reach set.');
  end

  if ~(isa(X, 'ellipsoid')) & ~(isa(X, 'hyperplane')) & ~(isa(X, 'polytope'))
    error('INTERSECT: second input argument must be ellipsoid, hyperplane or polytope.');
  end

  if (nargin < 3) | ~(ischar(s))
    s = 'e';
  elseif s ~= 'i'
    s = 'e';
  end

  if s == 'i'
    E   = get_ia(rs);
    res = intersect(E, X, 'u');
  else
    E   = get_ea(rs);
    n   = size(E, 2);
    res = intersect(E(:, 1), X, 'i');
    for i = 2:n
      res = res | intersect(E(:, i), X, 'i');
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/iscut.m <==
function res = iscut(rs)
%
% ISCUT - checks if given reach set object is a cut of another reach set.
%
%
% Description:
% ------------
%
%    RES = ISCUT(RS)  Checks if cut operation was performed on the reach set object RS.
%
%
% Output:
% -------
%
%    1 - if RS is a cut of the reach set, 0 - otherwise.
%
%
% See also:
% ---------
%
%    REACH/REACH, CUT.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(rs, 'reach'))
    error('ISCUT: input argument must be reach set object.');
  end

  [m, n] = size(rs);
  res    = [];
  
  for i = 1:m
    r = [];
    for j = 1:n
      if rs(i, j).t0 ~= rs(i, j).time_values(1)
        r = [r 1];
      else
        r = [r 0];
      end
    end
    res = [res; r];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/isempty.m <==
function res = isempty(rs)
%
% ISEMPTY - checks if given reach set is an empty object.
%
%
% Description:
% ------------
%
%    RES = ISEMPTY(RS)  Checks if RS is empty reach set object.
%
%
% Output:
% -------
%
%    1 - if RS is empty object, 0 - otherwise.
%
%
% See also:
% ---------
%
%    REACH/REACH.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(rs, 'reach'))
    error('ISEMPTY: input argument must be reach set object.');
  end

  [m, n] = size(rs);
  res    = [];
  
  for i = 1:m
    r = [];
    for j = 1:n
      if isempty(rs(i, j).system)
        r = [r 1];
      else
        r = [r 0];
      end
    end
    res = [res; r];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/isprojection.m <==
function res = isempty(rs)
%
% ISPROJECTION - checks if given reach set object is a projection.
%
%
% Description:
% ------------
%
%    RES = ISPROJECTION(RS)  Checks if RS is projection of some reach set.
%
%
% Output:
% -------
%
%    1 - if RS is projection, 0 - otherwise.
%
%
% See also:
% ---------
%
%    REACH/REACH, PROJECTION.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(rs, 'reach'))
    error('ISPROJECTION: input argument must be reach set object.');
  end

  [m, n] = size(rs);
  res    = [];
  
  for i = 1:m
    r = [];
    for j = 1:n
      if isempty(rs(i, j).projection_basis)
        r = [r 0];
      else
        r = [r 1];
      end
    end
    res = [res; r];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/plot_ea.m <==
function plot_ea(rs, varargin)
%
% PLOT_EA - plots external approximations of 2D and 3D reach sets.
%
%
% Description:
% ------------
%
%         PLOT_EA(RS, OPTIONS)  Plots the external approximation of the reach set RS
%                               using options in the OPTIONS structure.
%    PLOT_EA(RS, 'r', OPTIONS)  Plots the external approximation of the reach set RS
%                               in red color using options in the OPTIONS structure.
%
%    OPTIONS structure is an optional parameter with fields:
%      OPTIONS.color       - sets color of the picture in the form [x y z].
%      OPTIONS.width       - sets line width for 2D plots.
%      OPTIONS.shade = 0-1 - sets transparency level (0 - transparent, 1 - opaque).
%      OPTIONS.fill        - if set to 1, reach set will be filled with color.
%
%
% Output:
% -------
%
%    None.
%
%
% See also:
% ---------
%
%    REACH/REACH, PLOT_IA, CUT, PROJECTION.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(rs, 'reach'))
    error('PLOT_EA: first input argument must be reach set.');
  end

  rs = rs(1, 1);
  d  = dimension(rs);
  N  = size(rs.ea_values, 2);
  if (d < 2) | (d > 3)
    msg = sprintf('PLOT_EA: cannot plot reach set of dimension %d.', d);
    if d > 3
      msg = sprintf('%s\nUse projection.', msg);
    end
    error(msg);
  end

  if nargin > 1
    if isstruct(varargin{nargin - 1})
      Options = varargin{nargin - 1};
    else
      Options = [];
    end
  else
    Options = [];
  end

  if ~(isfield(Options, 'color'))
    Options.color = [0 0 1];
  end

  if ~(isfield(Options, 'shade'))
    Options.shade = 0.3;
  else
    Options.shade = Options.shade(1, 1);
    if Options.shade > 1
      Options.shade = 1;
    end
    if Options.shade < 0
      Options.shade = 0;
    end
  end

  if ~isfield(Options, 'width')
    Options.width = 2;
  else
    Options.width = Options.width(1, 1);
    if Options.width < 1
      Options.width = 2;
    end
  end

  if ~isfield(Options, 'fill')
    Options.fill = 0;
  else
    Options.fill = Options.fill(1, 1);
    if Options.fill ~= 1
      Options.fill = 0;
    end
  end


  if (nargin > 1) & ischar(varargin{1})
    Options.color = my_color_table(varargin{1});
  end
  
  E   = get_ea(rs);
  clr = Options.color;
  if rs.t0 > rs.time_values(end)
    back = 'Backward reach set';
  else
    back = 'Reach set';
  end

  if ellOptions.verbose > 0
    fprintf('Plotting reach set external approximation...\n');
  end
  
  if d == 3
    EE  = move2origin(E(:, end));
    EE  = EE';
    M   = ellOptions.plot3d_grid/2;
    N   = M/2;
    psy = linspace(0, pi, N);
    phi = linspace(0, 2*pi, M);
    X   = [];
    L   = [];
    for i = 2:(N - 1)
      arr = cos(psy(i))*ones(1, M);
      L   = [L [cos(phi)*sin(psy(i)); sin(phi)*sin(psy(i)); arr]];
    end
    n = size(L, 2);
    m = size(EE, 2);
    for i = 1:n
      l    = L(:, i);
      mval = ellOptions.abs_tol;
      for j = 1:m
        if trace(EE(1, j)) > ellOptions.abs_tol
          Q = parameters(inv(EE(1, j)));
          v = l' * Q * l;
          if v > mval
            mval = v;
          end
        end
      end
      x = (l/sqrt(mval)) + rs.center_values(:, end);
      X = [X x];
    end
    chll = convhulln(X');
    patch('Vertices', X', 'Faces', chll, ...
          'FaceVertexCData', clr(ones(1, n), :), 'FaceColor', 'flat', ...
          'FaceAlpha', Options.shade);
    shading interp;
    lighting phong;
    material('metal');
    view(3);
    %camlight('headlight','local');
    %camlight('headlight','local');
    %camlight('right','local');
    %camlight('left','local');
    if isdiscrete(rs.system)
      title(sprintf('%s at time step K = %d', back, rs.time_values(end)));
    else
      title(sprintf('%s at time T = %d', back, rs.time_values(end)));
    end
    xlabel('x_1'); ylabel('x_2'); zlabel('x_3');
    return;
  end

  ih = ishold;

  if size(rs.time_values, 2) == 1
    E   = move2origin(E');
    M   = size(E, 2);
    N   = ellOptions.plot2d_grid;
    phi = linspace(0, 2*pi, N);
    L   = [cos(phi); sin(phi)];
    X   = [];
    for i = 1:N
      l      = L(:, i);
      [v, x] = rho(E, l);
      idx    = find(isinternal((1+ellOptions.abs_tol)*E, x, 'i') > 0);
      if ~isempty(idx)
        x = x(:, idx(1, 1)) + rs.center_values;
	X = [X x];
      end
    end
    if ~isempty(X)
      X = [X X(:, 1)];
      if Options.fill ~= 0
        fill(X(1, :), X(2, :), Options.color);
        hold on;
      end
      h = ell_plot(X);
      hold on;
      set(h, 'Color', Options.color, 'LineWidth', Options.width);
      h = ell_plot(rs.center_values, '.');
      set(h, 'Color', Options.color);
      if isdiscrete(rs.system)
        title(sprintf('%s at time step K = %d', back, rs.time_values));
      else
        title(sprintf('%s at time T = %d', back, rs.time_values));
      end
      xlabel('x_1'); ylabel('x_2');
      if ih == 0
        hold off;
      end
    else
      warning('2D grid too sparse! Please, increase ''ellOptions.plot2d_grid'' parameter...');
    end
    return;
  end

  [m, n] = size(E);
  s      = (1/2) * ellOptions.plot2d_grid;
  phi    = linspace(0, 2*pi, s);
  L      = [cos(phi); sin(phi)];

  if isdiscrete(rs.system)
    for ii = 1:n
      EE = move2origin(E(:, ii));
      EE = EE';
      X  = [];
      cnt = 0;
      for i = 1:s
        l = L(:, i);
        [v, x] = rho(EE, l);
        idx    = find(isinternal((1+ellOptions.abs_tol)*EE, x, 'i') > 0);
        if ~isempty(idx)
          x = x(:, idx(1, 1)) + rs.center_values(:, ii);
          X = [X x];
        end
      end
      tt = rs.time_values(ii);
      if ~isempty(X)
        X  = [X X(:, 1)];
        tt = rs.time_values(:, ii) * ones(1, size(X, 2));
        X  = [tt; X];
        if Options.fill ~= 0
          fill3(X(1, :), X(2, :), X(3, :), Options.color);
          hold on;
        end
        h = ell_plot(X);
        set(h, 'Color', Options.color, 'LineWidth', Options.width);
        hold on;
      else
        warning('2D grid too sparse! Please, increase ''ellOptions.plot2d_grid'' parameter...');
      end
      h = ell_plot([tt(1, 1); rs.center_values(:, ii)], '.');
      hold on;
      set(h, 'Color', clr);
    end
    xlabel('k');
    if rs.time_values(1) > rs.time_values(end)
      title('Discrete-time backward reach tube');
    else
      title('Discrete-time reach tube');
    end
  else
    F = ell_triag_facets(s, size(rs.time_values, 2));
    V = [];
    for ii = 1:n
      EE = move2origin(inv(E(:, ii)));
      EE = EE';
      X  = [];
      for i = 1:s
        l    = L(:, i);
        mval = ellOptions.abs_tol;
        for j = 1:m
          if 1
            Q  = parameters(EE(1, j));
            v  = l' * Q * l;
            if v > mval
              mval = v;
            end
          end
        end
        x = (l/sqrt(mval)) + rs.center_values(:, ii);
        X = [X x];
      end
      tt = rs.time_values(ii) * ones(1, s);
      X  = [tt; X];
      V  = [V X];
    end
    vs = size(V, 2);
    patch('Vertices', V', 'Faces', F, ...
          'FaceVertexCData', clr(ones(1, vs), :), 'FaceColor', 'flat', ...
          'FaceAlpha', Options.shade);
    hold on;
    shading interp;
    lighting phong;
    material('metal');
    view(3);
    %camlight('headlight','local');
    %camlight('headlight','local');
    %camlight('right','local');
    %camlight('left','local');
    xlabel('t');
    if rs.time_values(1) > rs.time_values(end)
      title('Backward reach tube');
    else
      title('Reach tube');
    end
  end
  ylabel('x_1'); zlabel('x_2');

  if ih == 0
    hold off;
  end
  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/plot_ia.m <==
function plot_ia(rs, varargin)
%
% PLOT_IA - plots internal approximations of 2D and 3D reach sets.
%
%
% Description:
% ------------
%
%         PLOT_IA(RS, OPTIONS)  Plots the internal approximation of the reach set RS
%                               using options in the OPTIONS structure.
%    PLOT_IA(RS, 'r', OPTIONS)  Plots the internal approximation of the reach set RS
%                               in red color using options in the OPTIONS structure.
%
%    OPTIONS structure is an optional parameter with fields:
%      OPTIONS.color       - sets color of the picture in the form [x y z].
%      OPTIONS.width       - sets line width for 2D plots.
%      OPTIONS.shade = 0-1 - sets transparency level (0 - transparent, 1 - opaque).
%      OPTIONS.fill        - if set to 1, reach set will be filled with color.
%
%
% Output:
% -------
%
%    None.
%
%
% See also:
% ---------
%
%    REACH/REACH, PLOT_EA, CUT, PROJECTION.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(rs, 'reach'))
    error('PLOT_IA: first input argument must be reach set.');
  end

  rs = rs(1, 1);
  d  = dimension(rs);
  N  = size(rs.ia_values, 2);
  if (d < 2) | (d > 3)
    msg = sprintf('PLOT_IA: cannot plot reach set of dimension %d.', d);
    if d > 3
      msg = sprintf('%s\nUse projection.', msg);
    end
    error(msg);
  end

  if nargin > 1
    if isstruct(varargin{nargin - 1})
      Options = varargin{nargin - 1};
    else
      Options = [];
    end
  else
    Options = [];
  end

  if ~(isfield(Options, 'color'))
    Options.color = [0 1 0];
  end

  if ~(isfield(Options, 'shade'))
    Options.shade = 0.3;
  else
    Options.shade = Options.shade(1, 1);
    if Options.shade > 1
      Options.shade = 1;
    end
    if Options.shade < 0
      Options.shade = 0;
    end
  end

  if ~isfield(Options, 'width')
    Options.width = 2;
  else
    Options.width = Options.width(1, 1);
    if Options.width < 1
      Options.width = 2;
    end
  end

  if ~isfield(Options, 'fill')
    Options.fill = 0;
  else
    Options.fill = Options.fill(1, 1);
    if Options.fill ~= 1
      Options.fill = 0;
    end
  end


  if (nargin > 1) & ischar(varargin{1})
    Options.color = my_color_table(varargin{1});
  end
  
  E   = get_ia(rs);
  clr = Options.color;
  if rs.t0 > rs.time_values(end)
    back = 'Backward reach set';
  else
    back = 'Reach set';
  end

  if ellOptions.verbose > 0
    fprintf('Plotting reach set internal approximation...\n');
  end
  
  if d == 3
    EE         = move2origin(inv(E(:, end)));
    EE         = EE';
    m          = size(EE, 2);
    M          = ellOptions.plot3d_grid/2;
    N          = M/2;
    psy        = linspace(-pi/2, pi/2, N);
    phi        = linspace(0, 2*pi, M);
    [phi, psy] = meshgrid(phi, psy);
    x          = ones(3, N, M);
    X          = ones(N, M);
    Y          = ones(N, M);
    Z          = ones(N, M);
    x(1, :, :) = cos(psy).*cos(phi);
    x(2, :, :) = cos(psy).*sin(phi);
    x(3, :, :) = sin(psy);
    for i = 1:N
      for j = 1:M
        mval = inf;
        l    = [x(1, i, j); x(2, i, j); x(3, i, j)];
        for ii = 1:m
          Q = parameters(EE(1, ii));
          v = l' * Q * l;
          if v < mval
            mval = v;
          end
        end
        xx      = (l/sqrt(mval)) + rs.center_values(:, end);
	X(i, j) = xx(1, 1);
	Y(i, j) = xx(2, 1);
	Z(i, j) = xx(3, 1);
      end
    end
    patch(surf2patch(X, Y, Z), ...
          'FaceVertexCData', clr(ones(1, M*N), :), 'FaceColor', 'flat', ...
          'FaceAlpha', Options.shade);
    shading interp;
    lighting phong;
    material('metal');
    view(3);
    %camlight('headlight','local');
    %camlight('headlight','local');
    %camlight('right','local');
    %camlight('left','local');
    if isdiscrete(rs.system)
      title(sprintf('%s at time step K = %d', back, rs.time_values(end)));
    else
      title(sprintf('%s at time T = %d', back, rs.time_values(end)));
    end
    xlabel('x_1'); ylabel('x_2'); zlabel('x_3');
    return;
  end

  ih = ishold;

  if size(rs.time_values, 2) == 1
    E   = move2origin(E');
    M   = size(E, 2);
    N   = ellOptions.plot2d_grid;
    phi = linspace(0, 2*pi, N);
    L   = [cos(phi); sin(phi)];
    X   = [];
    for i = 1:N
      l    = L(:, i);
      mval = ellOptions.abs_tol;
      mQ   = [];
      for j = 1:M
        Q = parameters(E(1, j));
        if isempty(mQ)
          mQ = Q;
        end
        v = l' * Q * l;
        if v > mval
          mval = v;
          mQ   = Q;
        end
      end
      x = (mQ*l/sqrt(mval)) + rs.center_values;
      X = [X x];
    end
    if Options.fill ~= 0
      fill(X(1, :), X(2, :), Options.color);
      hold on;
    end
    h = ell_plot(X);
    hold on;
    set(h, 'Color', Options.color, 'LineWidth', Options.width);
    h = ell_plot(rs.center_values, '.');
    set(h, 'Color', Options.color);
    if isdiscrete(rs.system)
      title(sprintf('%s at time step K = %d', back, rs.time_values));
    else
      title(sprintf('%s at time T = %d', back, rs.time_values));
    end
    xlabel('x_1'); ylabel('x_2');
    if ih == 0
      hold off;
    end
    return;
  end

  [m, n] = size(E);
  s      = (1/2) * ellOptions.plot2d_grid;
  phi    = linspace(0, 2*pi, s);
  L      = [cos(phi); sin(phi)];

  if isdiscrete(rs.system)
    for ii = 1:n
      EE = move2origin(E(:, ii));
      EE = EE';
      X  = [];
      for i = 1:s
        l    = L(:, i);
        mval = ellOptions.abs_tol;
        mQ   = [];
        for j = 1:m
          Q  = parameters(EE(1, j));
          if isempty(mQ)
            mQ = Q;
          end
          v  = l' * Q * l;
          if v > mval
            mval = v;
            mQ   = Q;
          end
        end
        x = (mQ*l/sqrt(mval)) + rs.center_values(:, ii);
        X = [X x];
      end
      tt = rs.time_values(ii) * ones(1, s);
      X  = [tt; X];
      if Options.fill ~= 0
        fill3(X(1, :), X(2, :), X(3, :), Options.color);
        hold on;
      end
      h = ell_plot(X);
      set(h, 'Color', Options.color, 'LineWidth', Options.width);
      hold on;
      h = ell_plot([tt(1, 1); rs.center_values(:, ii)], '.');
      set(h, 'Color', clr);
    end
    xlabel('k');
    if rs.time_values(1) > rs.time_values(end)
      title('Discrete-time backward reach tube');
    else
      title('Discrete-time reach tube');
    end
  else
    F = ell_triag_facets(s, size(rs.time_values, 2));
    V = [];
    for ii = 1:n
      EE = move2origin(E(:, ii));
      EE = EE';
      X  = [];
      for i = 1:s
        l    = L(:, i);
        mval = ellOptions.abs_tol;
	mQ   = [];
        for j = 1:m
          Q  = parameters(EE(1, j));
	  if isempty(mQ)
            mQ = Q;
          end
          v  = l' * Q * l;
          if v > mval
            mval = v;
	    mQ   = Q;
          end
        end
        x = (mQ*l/sqrt(mval)) + rs.center_values(:, ii);
        X = [X x];
      end
      tt = rs.time_values(ii) * ones(1, s);
      X  = [tt; X];
      V  = [V X];
    end
    vs = size(V, 2);
    patch('Vertices', V', 'Faces', F, ...
          'FaceVertexCData', clr(ones(1, vs), :), 'FaceColor', 'flat', ...
          'FaceAlpha', Options.shade);
    hold on;
    shading interp;
    lighting phong;
    material('metal');
    view(3);
    %camlight('headlight','local');
    %camlight('headlight','local');
    %camlight('right','local');
    %camlight('left','local');
    xlabel('t');
    if rs.time_values(1) > rs.time_values(end)
      title('Backward reach tube');
    else
      title('Reach tube');
    end
  end
  ylabel('x_1'); zlabel('x_2');

  if ih == 0
    hold off;
  end
  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/private/eedist_de.m <==
function [QQ, LL] = eedist_de(ntv, X0, l0, mydata, N, back, mnmx)
%
% EEDIST_DE - recurrence relation for the shape matrix of external ellipsoid
%             for discrete-time system with disturbance.
%

  global ellOptions;

  LL                 = l0;
  l                  = l0;
  QQ                 = X0;
  Q                  = reshape(X0, N, N);
  vrb                = ellOptions.verbose;
  ellOptions.verbose = 0;

  if back > 0
    for i = 2:ntv
      A   = ell_value_extract(mydata.A, i, [N N]);
      Ai  = ell_inv(A);
      BPB = Ai * ell_value_extract(mydata.BPB, i, [N N]) * Ai';
      GQG = Ai * ell_value_extract(mydata.GQG, i, [N N]) * Ai';
      BPB = 0.5 * (BPB + BPB');
      GQG = 0.5 * (GQG + GQG');
      Q   = Ai * Q * Ai';
      if rank(Q) < N
        Q = ell_regularize(Q);
      end
      if rank(BPB) < N
        BPB = ell_regularize(BPB);
      end
      l = A' * l;
      if mnmx > 0 % minmax case
        E = minkmp_ea(ellipsoid(0.5*(Q+Q')), ellipsoid(0.5*(GQG+GQG')), ellipsoid(0.5*(BPB+BPB')), l);
      else
        E = minkpm_ea([ellipsoid(0.5*(Q+Q')) ellipsoid(0.5*(BPB+BPB'))], ellipsoid(0.5*(GQG+GQG')), l);
      end
      if ~isempty(E)
        Q = parameters(E);
      else
        Q = zeros(N, N);
      end
      QQ = [QQ reshape(Q, N*N, 1)];
      LL = [LL l];
    end
  else
    for i = 1:(ntv - 1)
      A   = ell_value_extract(mydata.A, i, [N N]);
      Ai  = ell_inv(A);
      BPB = ell_value_extract(mydata.BPB, i, [N N]);
      GQG = ell_value_extract(mydata.GQG, i, [N N]);
      BPB = 0.5 * (BPB + BPB');
      GQG = 0.5 * (GQG + GQG');
      Q   = A * Q * A';
      if size(mydata.delta, 2) > 1
        dd = mydata.delta(i);
      elseif isempty(mydata.delta)
        dd = 0;
      else
        dd = mydata.delta(1);
      end
      if dd > 0
        %e1  = max(svd(A)) * max(svd(Q)) * 4 * eps;
        e1  = ellOptions.abs_tol;
        e2  = sqrt(e1*e1 + 2*max(eig(BPB))*e1);
        BPB = ell_regularize(BPB, e2);
      elseif rank(BPB) < N
        BPB = ell_regularize(BPB);
      end
      l = Ai' * l;
      if mnmx > 0 % minmax case
        E = minkmp_ea(ellipsoid(0.5*(Q+Q')), ellipsoid(0.5*(GQG+GQG')), ellipsoid(0.5*(BPB+BPB')), l);
      else
        E = minkpm_ea([ellipsoid(0.5*(Q+Q')) ellipsoid(0.5*(BPB+BPB'))], ellipsoid(0.5*(GQG+GQG')), l);
      end
      if ~isempty(E)
        Q = parameters(E);
      else
        Q = zeros(N, N);
      end
      QQ  = [QQ reshape(Q, N*N, 1)];
      LL = [LL l];
    end
  end

  ellOptions.verbose = vrb;

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/private/eesm_de.m <==
function [QQ, LL] = eesm_de(ntv, X0, l0, mydata, N, back)
%
% EESM_DE - recurrence relation for the shape matrix of external ellipsoid
%           for discrete-time system without disturbance.
%

  global ellOptions;

  LL                 = l0;
  l                  = l0;
  QQ                 = X0;
  Q                  = reshape(X0, N, N);
  vrb                = ellOptions.verbose;
  ellOptions.verbose = 0;

  if back > 0
    for i = 2:ntv
      A   = ell_value_extract(mydata.A, i, [N N]);
      Ai  = ell_inv(A);
      BPB = Ai * ell_value_extract(mydata.BPB, i, [N N]) * Ai';
      BPB = 0.5 * (BPB + BPB');
      Q   = Ai * Q * Ai';
      if rank(Q) < N
        Q = ell_regularize(Q);
      end
      if rank(BPB) < N
        BPB = ell_regularize(BPB);
      end
      l  = A' * l;
      E  = minksum_ea([ellipsoid(0.5*(Q+Q')) ellipsoid(0.5*(BPB+BPB'))], l);
      Q  = parameters(E);
      QQ = [QQ reshape(Q, N*N, 1)];
      LL = [LL l];
    end
  else
    for i = 1:(ntv - 1)
      A   = ell_value_extract(mydata.A, i, [N N]);
      Ai  = ell_inv(A);
      BPB = ell_value_extract(mydata.BPB, i, [N N]);
      BPB = 0.5 * (BPB + BPB');
      Q   = A * Q * A';
      if size(mydata.delta, 2) > 1
        dd = mydata.delta(i);
      elseif isempty(mydata.delta)
        dd = 0;
      else
        dd = mydata.delta(1);
      end
      if dd > 0
        %e1  = max(svd(A)) * max(svd(Q)) * 4 * eps;
        e1  = ellOptions.abs_tol;
        e2  = sqrt(e1*e1 + 2*max(eig(BPB))*e1);
        BPB = ell_regularize(BPB, e2);
      elseif rank(BPB) < N
        BPB = ell_regularize(BPB);
      end
      l  = Ai' * l;
      E  = minksum_ea([ellipsoid(0.5*(Q+Q')) ellipsoid(0.5*(BPB+BPB'))], l);
      Q  = parameters(E);
      QQ = [QQ reshape(Q, N*N, 1)];
      LL = [LL l];
    end
  end

  ellOptions.verbose = vrb;

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/private/ellbndr_2d.m <==
function x = ellbndr_2d(E, N)
%
% ELLBNDR_2D - compute the boundary of 2D ellipsoid.
%

  global ellOptions;

  if nargin < 2
    N = ellOptions.plot2d_grid;
  end
  
  phi    = linspace(0, 2*pi, N);
  l      = [cos(phi); sin(phi)];
  [r, x] = rho(E, l);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/private/ellbndr_3d.m <==
function x = ellbndr_3d(E)
%
% ELLBNDR_3D - compute the boundary of 3D ellipsoid.
%

  global ellOptions;

  M   = ellOptions.plot3d_grid/2;
  N   = M/2;

  psy = linspace(0, pi, N);
  phi = linspace(0, 2*pi, M);

  l   = [];
  for i = 2:(N - 1)
    arr = cos(psy(i))*ones(1, M);
    l   = [l [cos(phi)*sin(psy(i)); sin(phi)*sin(psy(i)); arr]];
  end

  [r, x] = rho(E, l);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/private/fix_iesm.m <==
function QQ = fix_iesm(Q, d)
%
% FIX_IESM - returns values for (Q' * Q).
%

  n  = size(Q, 2);
  QQ = [];
  
  for i = 1:n
    M  = reshape(Q(:, i), d, d);
    QQ = [QQ reshape(M'*M, d*d, 1)];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/private/iedist_de.m <==
function [QQ, LL] = iedist_de(ntv, X0, l0, mydata, N, back, mnmx)
%
% IEDIST_DE - recurrence relation for the shape matrix of internal ellipsoid
%             for discrete-time system with disturbance.
%

  global ellOptions;

  LL                 = l0;
  l                  = l0;
  QQ                 = X0;
  Q                  = reshape(X0, N, N);
  vrb                = ellOptions.verbose;
  ellOptions.verbose = 0;

  if back > 1
    for i = 2:ntv
      A   = ell_value_extract(mydata.A, i, [N N]);
      Ai  = ell_inv(A);
      BPB = Ai * ell_value_extract(mydata.BPB, i, [N N]) * Ai';
      GQG = Ai * ell_value_extract(mydata.GQG, i, [N N]) * Ai';
      BPB = 0.5 * (BPB + BPB');
      GQG = 0.5 * (GQG + GQG');
      Q   = Ai * Q * Ai';
      if rank(Q) < N
        Q = ell_regularize(Q);
      end
      if rank(BPB) < N
        BPB = ell_regularize(BPB);
      end
      l = A' * l;
      if mnmx > 0 % minmax case
        E = minkmp_ia(ellipsoid(0.5*(Q+Q')), ellipsoid(0.5*(GQG+GQG')), ellipsoid(0.5*(BPB+BPB')), l);
      else
        E = minkpm_ia([ellipsoid(0.5*(Q+Q')) ellipsoid(0.5*(BPB+BPB'))], ellipsoid(0.5*(GQG+GQG')), l);
      end
      if ~isempty(E)
        Q = parameters(E);
      else
        Q = zeros(N, N);
      end
      QQ = [QQ reshape(Q, N*N, 1)];
      LL = [LL l];
    end
  else
    for i = 1:(ntv - 1)
      A   = ell_value_extract(mydata.A, i, [N N]);
      Ai  = ell_inv(A);
      BPB = ell_value_extract(mydata.BPB, i, [N N]);
      GQG = ell_value_extract(mydata.GQG, i, [N N]);
      BPB = 0.5 * (BPB + BPB');
      GQG = 0.5 * (GQG + GQG');
      Q   = A * Q * A';
      if size(mydata.delta, 2) > 1
        dd = mydata.delta(i);
      elseif isempty(mydata.delta)
        dd = 0;
      else
        dd = mydata.delta(1);
      end
      if dd > 0
        %e1  = max(svd(A)) * max(svd(Q)) * 4 * eps;
        e1  = ellOptions.abs_tol;
        e2  = sqrt(e1*e1 + 2*max(eig(BPB))*e1);
        BPB = ell_regularize(BPB, e2);
      elseif rank(BPB) < N
        BPB = ell_regularize(BPB);
      end
      l = Ai' * l;
      if mnmx > 0 % minmax case
        E = minkmp_ia(ellipsoid(0.5*(Q+Q')), ellipsoid(0.5*(GQG+GQG')), ellipsoid(0.5*(BPB+BPB')), l);
      else
        E = minkpm_ia([ellipsoid(0.5*(Q+Q')) ellipsoid(0.5*(BPB+BPB'))], ellipsoid(0.5*(GQG+GQG')), l);
      end
      if ~isempty(E)
        Q = parameters(E);
      else
        Q = zeros(N, N);
      end
      QQ  = [QQ reshape(Q, N*N, 1)];
      LL = [LL l];
    end
  end

  ellOptions.verbose = vrb;

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/private/iesm_de.m <==
function [QQ, LL] = iesm_de(ntv, X0, l0, mydata, N, back)
%
% IESM_DE - recurrence relation for the shape matrix of internal ellipsoid
%           for discrete-time system without disturbance.
%

  global ellOptions;

  LL                 = l0;
  l                  = l0;
  QQ                 = X0;
  Q                  = reshape(X0, N, N);
  vrb                = ellOptions.verbose;
  ellOptions.verbose = 0;

  if back > 0
    for i = 2:ntv
      A   = ell_value_extract(mydata.A, i, [N N]);
      Ai  = ell_inv(A);
      BPB = Ai * ell_value_extract(mydata.BPB, i, [N N]) * Ai';
      BPB = 0.5 * (BPB + BPB');
      Q   = Ai * Q * Ai';
      if rank(Q) < N
        Q = ell_regularize(Q);
      end
      if rank(BPB) < N
        BPB = ell_regularize(BPB);
      end
      l  = A' * l;
      E  = minksum_ia([ellipsoid(0.5*(Q+Q')) ellipsoid(0.5*(BPB+BPB'))], l);
      Q  = parameters(E);
      QQ = [QQ reshape(Q, N*N, 1)];
      LL = [LL l];
    end
  else
    for i = 1:(ntv - 1)
      A   = ell_value_extract(mydata.A, i, [N N]);
      Ai  = ell_inv(A);
      BPB = ell_value_extract(mydata.BPB, i, [N N]);
      BPB = 0.5 * (BPB + BPB');
      Q   = A * Q * A';
      if size(mydata.delta, 2) > 1
        dd = mydata.delta(i);
      elseif isempty(mydata.delta)
        dd = 0;
      else
        dd = mydata.delta(1);
      end
      if dd > 0
        %e1  = max(svd(A)) * max(svd(Q)) * 4 * eps;
        e1  = ellOptions.abs_tol;
        e2  = sqrt(e1*e1 + 2*max(eig(BPB))*e1);
        BPB = ell_regularize(BPB, e2);
      elseif rank(BPB) < N
        BPB = ell_regularize(BPB);
      end
      l  = Ai' * l;
      E  = minksum_ia([ellipsoid(0.5*(Q+Q')) ellipsoid(0.5*(BPB+BPB'))], l);
      Q  = parameters(E);
      QQ = [QQ reshape(Q, N*N, 1)];
      LL = [LL l];
    end
  end

  ellOptions.verbose = vrb;

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/private/matrix_eval.m <==
function M = matrix_eval(X, t)
%
% MATRIX_EVAL - evaluates symbolic matrix at given time instant.
%

  if ~(iscell(X))
    M = X;
    return;
  end

  k      = t;
  [m, n] = size(X);
  M      = zeros(m, n);
  for i = 1:m
    for j = 1:n
      M(i, j) = eval(X{i, j});
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/private/my_color_table.m <==
function res = my_color_table(ch)
%
% MY_COLOR_TABLE - returns the code of the color defined by single letter.
%

  if ~(ischar(ch))
    res = [0 0 0];
    return;
  end

  switch ch
    case 'r',
      res = [1 0 0];

    case 'g',
      res = [0 1 0];

    case 'b',
      res = [0 0 1];

    case 'y',
      res = [1 1 0];

    case 'c',
      res = [0 1 1];

    case 'm',
      res = [1 0 1];

    case 'w',
      res = [1 1 1];

    otherwise,
      res = [0 0 0];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/projection.m <==
function P = projection(rs, B)
%
% PROJECTION - projects the reach set onto the given orthogonal basis.
%
%
% Description:
% ------------
%
%    P = PROJECTION(RS, B)  Projects the reach set RS onto the orthogonal basis
%                           specified by the columns of matrix B.
%
%
% Output:
% -------
%
%    P - projected reach set.
%
%
% See also:
% ---------
%
%    REACH/REACH.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if ~(isa(rs, 'reach'))
    error('PROJECTION: first input argument must be reach set object.');
  end

  if ~(isa(B, 'double'))
    error('PROJECTION: second input argument must be matrix of basis vectors.');
  end

  rs = rs(1, 1);
  P  = rs;
  if isempty(rs)
    return;
  end
  
  d      = dimension(rs);
  [m, n] = size(B);

  if m ~= d
    error('PROJECTION: dimensions of the reach set and the basis vectors do not match.');
  end

  EA = [];
  if ~(isempty(rs.ea_values))
    EA = projection(get_ea(rs), B);
  end
  IA = [];
  if ~(isempty(rs.ia_values))
    IA = projection(get_ia(rs), B);
  end

  % normalize the basis vectors
  for i = 1:n
    BB(:, i) = B(:, i)/norm(B(:, i));
  end

  P.center_values    = BB' * rs.center_values;
  P.projection_basis = BB;

  [m, k] = size(EA);
  QQ     = [];
  for i = 1:m
    Q = []; 
    for j = 1:k
      E = parameters(EA(i, j));
      Q = [Q reshape(E, n*n, 1)];
    end
    QQ = [QQ {Q}];
  end
  P.ea_values = QQ;
  
  [m, k] = size(IA);
  QQ     = [];
  for i = 1:m
    Q = []; 
    for j = 1:k
      E = parameters(IA(i, j));
      Q = [Q reshape(E, n*n, 1)];
    end
    QQ = [QQ {Q}];
  end
  P.ia_values = QQ;

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/reach.m <==
function RS = reach(lsys, X0, L0, T, Options)
%
% REACH - computes reach set approximation of the linear system for the given
%         time interval.
%
%
% Description:
% ------------
%
% RS = REACH(LSYS, X0, L0, T, Options)  Given ellipsoidal set of initial conditions X0,
%                                       computes the reach set approximations of
%                                       linear system LSYS in directions specified
%                                       by columns of matrix L0 for the time
%                                       interval T, T = [t0 t1] (T = [k0 k1] in
%                                       discrete-time case), using options 
%                                       in the Options structure:
%                                         Options.approximation = 0 for external,
%                                                               = 1 for internal,
%                                                               = 2 for both (default).
%                                         Options.save_all = 1 to save intermediate
%                                                              calculation data,
%                                                          = 0 (default) to delete intermediate
%                                                              calculation data.
%                                         Options.minmax = 1 compute minmax reach set,
%                                                        = 0 (default) compute maxmin reach set.
%                                                        This option makes sense only for
%                                                        discrete-time systems with disturbance.
%                                       
%
%
% Output:
% -------
%
%    RS - reach set object.
%
%
% See also:
% ---------
%
%    REACH/CONTENTS.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  if isstruct(lsys) & (nargin == 1)
    RS = class(lsys, 'reach');
    return;
  end


  RS.system             = [];
  RS.t0                 = [];
  RS.X0                 = [];
  RS.initial_directions = [];
  RS.time_values        = [];
  RS.center_values      = [];
  RS.l_values           = [];
  RS.ea_values          = [];
  RS.ia_values          = [];
  RS.mu_values          = [];
  RS.minmax             = [];
  RS.projection_basis   = [];
  RS.calc_data          = [];
  RS                    = class(RS, 'reach');
  
  if (nargin == 0) | isempty(lsys)
    return;
  end

  if nargin < 4
    error('REACH: insufficient number of input arguments.');
  end

  if ~(isa(lsys, 'linsys'))
    error('REACH: first input argument must be linear system object.');
  end
  lsys = lsys(1, 1);
  [d1, du, dy, dd] = dimension(lsys);

  if ~(isa(X0, 'ellipsoid'))
    error('REACH: set of initial conditions must be ellipsoid.');
  end
  X0 = X0(1, 1);
  d2 = dimension(X0);

  if d1 ~= d2
    error('REACH: dimensions of linear system and set of initial conditions do not match.');
  end

  [k, l] = size(T);
  if ~(isa(T, 'double')) | (k ~= 1) | ((l ~= 2) & (l ~= 1))
    error('REACH: time interval must be specified as ''[t0 t1]'', or, in discrete-time - as ''[k0 k1]''.');
  end

  [m, N] = size(L0);
  if m ~= d2
    error('REACH: dimensions of state space and direction vector do not match.');
  end

  if (nargin < 5) | ~(isstruct(Options))
    Options               = [];
    Options.approximation = 2;
    Options.save_all      = 0;
    Options.minmax        = 0;
  else
    if ~(isfield(Options, 'approximation')) | ...
         (Options.approximation < 0) | (Options.approximation > 2)
      Options.approximation = 2;
    end
    if ~(isfield(Options, 'save_all')) | ...
         (Options.save_all < 0) | (Options.save_all > 2)
      Options.save_all = 0;
    end
    if ~(isfield(Options, 'minmax')) | ...
         (Options.minmax < 0) | (Options.minmax > 1)
      Options.minmax = 0;
    end
  end

  RS.system             = lsys;
  RS.X0                 = X0;
  RS.initial_directions = L0;
  RS.minmax             = Options.minmax;

  % Create time grid
  if isdiscrete(lsys)
    if size(T, 2) == 1
      RS.t0 = 0;
      h     = round(T);
    else
      RS.t0 = round(T(1));
      h     = round(T(2));
    end
    if h < RS.t0
      RS.time_values = fliplr(h:(RS.t0));
    else
      RS.time_values = (RS.t0):h;
    end
  else
    if size(T, 2) == 1
      RS.time_values = linspace(0, T, ellOptions.time_grid);
      RS.t0          = 0;
    else
      RS.time_values = linspace(T(1), T(2), ellOptions.time_grid);
      RS.t0          = T(1);
    end
  end

  if RS.time_values(1) > RS.time_values(end)
    back  = 1;
    tvals = - RS.time_values;
  else
    back  = 0;
    tvals = RS.time_values;
  end

  www = warning;
  warning off;

  %%% Perform matrix, control, disturbance and noise evaluations. %%%
  %%% Create splines if needed.                                   %%%

  if ellOptions.verbose > 0
    fprintf('Performing preliminary function evaluations...\n');
  end

  mydata.A     = [];
  mydata.Bp    = [];
  mydata.BPB   = [];
  mydata.BPBsr = [];
  mydata.Gq    = [];
  mydata.GQG   = [];
  mydata.GQGsr = [];
  mydata.C     = [];
  mydata.w     = [];
  mydata.W     = [];
  mydata.Phi   = [];
  mydata.Phinv = [];
  mydata.delta = [];
  mydata.mu    = [];

  % matrix A
  if iscell(lsys.A)
    AA = [];
    DD = [];
    AC = [];
    for i = 1:size(RS.time_values, 2)
      if (back > 0) & ~(isdiscrete(lsys)) & 0
        A  = matrix_eval(lsys.A, -RS.time_values(i));
      else
        A  = matrix_eval(lsys.A, RS.time_values(i));
      end
      AC = [AC reshape(A, d1*d1, 1)];
      if isdiscrete(lsys) & (rank(A) < d1)
        A = ell_regularize(A);
        DD = [DD 1];
      elseif isdiscrete(lsys)
        DD = [DD 0];
      end
      AA = [AA reshape(A, d1*d1, 1)];
    end
    if isdiscrete(lsys)
      mydata.A     = AA;
      mydata.delta = DD;
    else
      mydata.A = spline(RS.time_values, AA);
    end
  else
    AC = lsys.A;
    if isdiscrete(lsys) & (rank(lsys.A) < d1)
      mydata.A     = ell_regularize(lsys.A);
      mydata.delta = 1;
    elseif isdiscrete(lsys)
      mydata.A     = lsys.A;
      mydata.delta = 0;
    else
      mydata.A     = lsys.A;
    end
  end

  % matrix B
  if iscell(lsys.B)
    BB = [];
    for i = 1:size(RS.time_values, 2)
      B  = matrix_eval(lsys.B, RS.time_values(i));
      BB = [BB reshape(B, d1*du, 1)];
    end
  else
    BB = reshape(lsys.B, d1*du, 1);
  end

  % matrix G
  GG = [];
  if iscell(lsys.G)
    for i = 1:size(RS.time_values, 2)
      B  = matrix_eval(lsys.G, RS.time_values(i));
      GG = [GG reshape(B, d1*dd, 1)];
    end
  elseif ~(isempty(lsys.G))
    GG = reshape(lsys.G, d1*dd, 1);
  end

  % matrix C
  if iscell(lsys.C)
    CC = [];
    for i = 1:size(RS.time_values, 2)
      C  = matrix_eval(lsys.C, RS.time_values(i));
      CC = [CC reshape(C, d1*dy, 1)];
    end
    if isdiscrete(lsys)
      mydata.C = CC;
    else
      mydata.C = spline(RS.time_values, CC);
    end
  else
    mydata.C = lsys.C;
  end

  % expressions Bp and BPB'
  if isa(lsys.control, 'ellipsoid')
    [p, P] = parameters(lsys.control);
    if size(BB, 2) == 1
      B            = reshape(BB, d1, du);
      mydata.Bp    = B * p;
      mydata.BPB   = B * P * B';
      mydata.BPBsr = sqrtm(mydata.BPB);
      mydata.BPBsr = 0.5*(mydata.BPBsr + (mydata.BPBsr)');
    else
      Bp    = [];
      BPB   = [];
      BPBsr = [];
      for i = 1:size(RS.time_values, 2)
        B     = reshape(BB(:, i), d1, du);
        Bp    = [Bp B*p];
	B     = B * P * B';
        BPB   = [BPB reshape(B, d1*d1, 1)];
	B     = sqrtm(B);
	B     = 0.5*(B + B');
        BPBsr = [BPBsr reshape(B, d1*d1, 1)];
      end
      if isdiscrete(lsys)
        mydata.Bp    = Bp;
        mydata.BPB   = BPB;
        mydata.BPBsr = BPBsr;
      else
        mydata.Bp    = spline(RS.time_values, Bp);
        mydata.BPB   = spline(RS.time_values, BPB);
        mydata.BPBsr = spline(RS.time_values, BPBsr);
      end
    end
  elseif isa(lsys.control, 'double')
    p  = lsys.control;
    if size(BB, 2) == 1
      mydata.Bp = reshape(BB, d1, du) * p;
    else
      Bp = [];
      for i = 1:size(RS.time_values, 2)
        B  = reshape(BB(:, i), d1, du);
        Bp = [Bp B*p];
      end
      if isdiscrete(lsys)
        mydata.Bp = Bp;
      else
        mydata.Bp = spline(RS.time_values, Bp);
      end
    end
  elseif iscell(lsys.control)
    p  = lsys.control;
    Bp = [];
    for i = 1:size(RS.time_values, 2)
      if size(BB, 2) == 1
        B = reshape(BB, d1, du);
      else
        B = reshape(BB(:, i), d1, du);
      end
      Bp = [Bp B*matrix_eval(p, RS.time_values(i))];
    end
    if isdiscrete(lsys)
      mydata.Bp = Bp;
    else
      mydata.Bp = spline(RS.time_values, Bp);
    end
  elseif isstruct(lsys.control)
    if size(BB, 2) == 1
      B = reshape(BB, d1, du);
      if iscell(lsys.control.center) & iscell(lsys.control.shape)
        Bp    = [];
        BPB   = [];
        BPBsr = [];
        for i = 1:size(RS.time_values, 2)
          p = matrix_eval(lsys.control.center, RS.time_values(i));
          P = matrix_eval(lsys.control.shape, RS.time_values(i));
          if (P ~= P') | (min(eig(P)) < 0)
            error('REACH: shape matrix of ellipsoidal control bounds must be positive definite.')
          end
          Bp    = [Bp B*p];
          P     = B * P * B';
          BPB   = [BPB reshape(P, d1*d1, 1)];
	  P     = sqrtm(P);
	  P     = 0.5*(P + P');
          BPBsr = [BPBsr reshape(P, d1*d1, 1)];
        end
        if isdiscrete(lsys)
          mydata.Bp    = Bp;
          mydata.BPB   = BPB;
          mydata.BPBsr = BPBsr;
        else
          mydata.Bp    = spline(RS.time_values, Bp);
          mydata.BPB   = spline(RS.time_values, BPB);
          mydata.BPBsr = spline(RS.time_values, BPBsr);
        end
      elseif iscell(lsys.control.center)
        Bp  = [];
        for i = 1:size(RS.time_values, 2)
          p  = matrix_eval(lsys.control.center, RS.time_values(i));
          Bp = [Bp B*p];
        end
        if isdiscrete(lsys)
          mydata.Bp  = Bp;
        else
          mydata.Bp  = spline(RS.time_values, Bp);
        end
        mydata.BPB   = B * lsys.control.shape * B';
        mydata.BPBsr = sqrtm(mydata.BPB);
        mydata.BPBsr = 0.5*(mydata.BPBsr + (mydata.BPBsr)');
      else
        BPB   = [];
        BPBsr = [];
        for i = 1:size(RS.time_values, 2)
          P = matrix_eval(lsys.control.shape, RS.time_values(i));
          if (P ~= P') | (min(eig(P)) < 0)
            error('REACH: shape matrix of ellipsoidal control bounds must be positive definite.')
          end
          P     = B * P * B';
          BPB   = [BPB reshape(P, d1*d1, 1)];
          P     = sqrtm(P);
          P     = 0.5*(P + P');
          BPBsr = [BPBsr reshape(P, d1*d1, 1)];
        end
        mydata.Bp = B * lsys.control.center;
        if isdiscrete(lsys)
          mydata.BPB   = BPB;
          mydata.BPBsr = BPBsr;
        else
          mydata.BPB   = spline(RS.time_values, BPB);
          mydata.BPBsr = spline(RS.time_values, BPBsr);
        end
      end
    else
      Bp    = [];
      BPB   = [];
      BPBsr = [];
      for i = 1:size(RS.time_values, 2)
        B = reshape(BB(:, i), d1, du);
        if iscell(lsys.control.center)
          p = matrix_eval(lsys.control.center, RS.time_values(i));
        else
          p = lsys.control.center;
        end
        if iscell(lsys.control.shape)
          P = matrix_eval(lsys.control.shape, RS.time_values(i));
          if (P ~= P') | (min(eig(P)) < 0)
            error('REACH: shape matrix of ellipsoidal control bounds must be positive definite.')
          end
        else
          P = lsys.control.shape;
        end
        Bp    = [Bp B*p];
        P     = B * P * B';
        BPB   = [BPB reshape(P, d1*d1, 1)];
        P     = sqrtm(P);
        P     = 0.5*(P + P');
        BPBsr = [BPBsr reshape(P, d1*d1, 1)];
      end
      if isdiscrete(lsys)
        mydata.Bp    = Bp;
        mydata.BPB   = BPB;
        mydata.BPBsr = BPBsr;
      else
        mydata.Bp    = spline(RS.time_values, Bp);
        mydata.BPB   = spline(RS.time_values, BPB);
        mydata.BPBsr = spline(RS.time_values, BPBsr);
      end
    end
  end

  % expressions Gq and GQG'
  if ~(isempty(GG))
    if isa(lsys.disturbance, 'ellipsoid')
      [q, Q] = parameters(lsys.disturbance);
      if size(GG, 2) == 1
        G            = reshape(GG, d1, dd);
        mydata.Gq    = G * q;
        mydata.GQG   = G * Q * G';
        mydata.GQGsr = sqrtm(mydata.GQG);
        mydata.GQGsr = 0.5*(mydata.GQGsr + (mydata.GQGsr)');
      else
        Gq    = [];
        GQG   = [];
        GQGsr = [];
        for i = 1:size(RS.time_values, 2)
          G     = reshape(GG(:, i), d1, dd);
          Gq    = [Gq G*q];
          G     = G * Q * G';
          GQG   = [GQG reshape(G, d1*d1, 1)];
          G     = sqrtm(G);
          G     = 0.5*(G + G');
          GQGsr = [GQGsr reshape(G, d1*d1, 1)];
        end
        if isdiscrete(lsys)
          mydata.Gq    = Gq;
          mydata.GQG   = GQG;
          mydata.GQGsr = GQGsr;
        else
          mydata.Gq    = spline(RS.time_values, Gq);
          mydata.GQG   = spline(RS.time_values, GQG);
          mydata.GQGsr = spline(RS.time_values, GQGsr);
        end
      end
    elseif isa(lsys.disturbance, 'double')
      q  = lsys.disturbance;
      if size(GG, 2) == 1
        mydata.Gq = reshape(GG, d1, dd) * q;
      else
        Gq = [];
        for i = 1:size(RS.time_values, 2)
          G  = reshape(GG(:, i), d1, dd);
          Gq = [Gq G*q];
        end
        if isdiscrete(lsys)
          mydata.Gq = Gq;
        else
          mydata.Gq = spline(RS.time_values, Gq);
        end
      end
    elseif iscell(lsys.disturbance)
      q  = lsys.disturbance;
      Gq = [];
      for i = 1:size(RS.time_values, 2)
        if size(GG, 2) == 1
          G = reshape(GG, d1, dd);
        else
          G = reshape(GG(:, i), d1, dd);
        end
        Gq = [Gq G*matrix_eval(q, RS.time_values(i))];
      end
      if isdiscrete(lsys)
        mydata.Gq = Gq;
      else
        mydata.Gq = spline(RS.time_values, Gq);
      end
    elseif isstruct(lsys.disturbance)
      if size(GG, 2) == 1
        G = reshape(GG, d1, dd);
        if iscell(lsys.disturbance.center) & iscell(lsys.disturbance.shape)
          Gq    = [];
          GQG   = [];
          GQGsr = [];
          for i = 1:size(RS.time_values, 2)
            q = matrix_eval(lsys.disturbance.center, RS.time_values(i));
            Q = matrix_eval(lsys.disturbance.shape, RS.time_values(i));
            if (Q ~= Q') | (min(eig(Q)) < 0)
              error('REACH: shape matrix of ellipsoidal disturbance bounds must be positive definite.')
            end
            Gq    = [Gq G*q];
            Q     = G * Q * G';
            GQG   = [GQG reshape(Q, d1*d1, 1)];
            Q     = sqrtm(Q);
            Q     = 0.5*(Q + Q');
            GQGsr = [GQGsr reshape(Q, d1*d1, 1)];
          end
          if isdiscrete(lsys)
            mydata.Gq    = Gq;
            mydata.GQG   = GQG;
            mydata.GQGsr = GQGsr;
          else
            mydata.Gq    = spline(RS.time_values, Gq);
            mydata.GQG   = spline(RS.time_values, GQG);
            mydata.GQGsr = spline(RS.time_values, GQGsr);
          end
        elseif iscell(lsys.disturbance.center)
          Gq  = [];
          for i = 1:size(RS.time_values, 2)
            q  = matrix_eval(lsys.disturbance.center, RS.time_values(i));
            Gq = [Gq G*q];
          end
          if isdiscrete(lsys)
            mydata.Gq  = Gq;
          else
            mydata.Gq  = spline(RS.time_values, Gq);
          end
          mydata.GQG   = G * lsys.disturbance.shape * G';
          mydata.GQGsr = sqrtm(mydata.GQG);
          mydata.GQGsr = 0.5*(mydata.GQGsr + (mydata.GQGsr)');
        else
          GQG   = [];
          GQGsr = [];
          for i = 1:size(RS.time_values, 2)
            Q = matrix_eval(lsys.disturbance.shape, RS.time_values(i));
            if (Q ~= Q') | (min(eig(Q)) < 0)
              error('REACH: shape matrix of ellipsoidal disturbance bounds must be positive definite.')
            end
            Q     = G * Q * G';
            GQG   = [GQG reshape(Q, d1*d1, 1)];
            Q     = sqrtm(Q);
            Q     = 0.5*(Q + Q');
            GQGsr = [GQGsr reshape(Q, d1*d1, 1)];
          end
          mydata.Gq  = G * lsys.disturbance.center;
          if isdiscrete(lsys)
            mydata.GQG   = GQG;
            mydata.GQGsr = GQGsr;
          else
            mydata.GQG   = spline(RS.time_values, GQG);
            mydata.GQGsr = spline(RS.time_values, GQGsr);
          end
        end
      else
        Gq    = [];
        GQG   = [];
        GQGsr = [];
        for i = 1:size(RS.time_values, 2)
          G = reshape(GG(:, i), d1, dd);
          if iscell(lsys.disturbance.center)
            q = matrix_eval(lsys.disturbance.center, RS.time_values(i));
          else
            q = lsys.disturbance.center;
          end
          if iscell(lsys.disturbance.shape)
            Q = matrix_eval(lsys.disturbance.shape, RS.time_values(i));
            if (Q ~= Q') | (min(eig(Q)) < 0)
              error('REACH: shape matrix of ellipsoidal disturbance bounds must be positive definite.')
            end
          else
            Q = lsys.disturbance.shape;
          end
          Gq  = [Gq G*q];
          Q     = G * Q * G';
          GQG   = [GQG reshape(Q, d1*d1, 1)];
          Q     = sqrtm(Q);
          Q     = 0.5*(Q + Q');
          GQGsr = [GQGsr reshape(Q, d1*d1, 1)];
        end
        if isdiscrete(lsys)
          mydata.Gq    = Gq;
          mydata.GQG   = GQG;
          mydata.GQGsr = GQGsr;
        else
          mydata.Gq    = spline(RS.time_values, Gq);
          mydata.GQG   = spline(RS.time_values, GQG);
          mydata.GQGsr = spline(RS.time_values, GQGsr);
        end
      end
    end
  end

  % expressions w and W
  if ~(isempty(lsys.noise))
    if isa(lsys.noise, 'ellipsoid')
      [w, W]   = parameters(lsys.noise);
      mydata.w = w;
      mydata.W = W;
    elseif isa(lsys.noise, 'double')
      mydata.w = lsys.noise;
    elseif iscell(lsys.noise)
      w = [];
      for i = 1:size(RS.time_values, 2)
        w = [w matrix_eval(lsys.noise.center, RS.time_values(i))];
      end
      if isdiscrete(lsys)
        mydata.w = w;
      else
        mydata.w = spline(RS.time_values, w);
      end
    elseif isstruct(lsys.noise)
      if iscell(lsys.noise.center) & iscell(lsys.noise.shape)
        w = [];
        W = [];
        for i = 1:size(RS.time_values, 2)
          w  = [w matrix_eval(lsys.noise.center, RS.time_values(i))];
          ww = matrix_eval(lsys.noise.shape, RS.time_values(i));
          if (ww ~= ww') | (min(eig(ww)) < 0)
            error('REACH: shape matrix of ellipsoidal noise bounds must be positive definite.')
          end
          W  = [W reshape(ww, dy*dy, 1)];
        end
        if isdiscrete(lsys)
          mydata.w = w;
          mydata.W = W
        else
          mydata.w = spline(RS.time_values, w);
          mydata.W = spline(RS.time_values, W);
        end
      elseif iscell(lsys.noise.center)
        w = [];
        for i = 1:size(RS.time_values, 2)
          w = [w matrix_eval(lsys.noise.center, RS.time_values(i))];
        end
        if isdiscrete(lsys)
          mydata.w = w;
        else
          mydata.w = spline(RS.time_values, w);
        end
        mydata.W = lsys.noise.shape;
      else
        W = [];
        for i = 1:size(RS.time_values, 2)
          ww = matrix_eval(lsys.noise.shape, RS.time_values(i));
          if (ww ~= ww') | (min(eig(ww)) < 0)
            error('REACH: shape matrix of ellipsoidal noise bounds must be positive definite.')
          end
          W  = [W reshape(ww, dy*dy, 1)];
        end
        mydata.w = lsys.noise.center;
        if isdiscrete(lsys)
          mydata.W = W;
        else
          mydata.W = spline(RS.time_values, W);
        end
      end
    end
  end
  clear A B C AA BB CC DD Bp BPB Gq GQG p P q Q w W ww;



  

  %%% Compute state transition matrix. %%%

  if ellOptions.verbose > 0
    fprintf('Computing state transition matrix...\n');
  end

  if isdiscrete(lsys)
%    if min(size(mydata.A) == [d1 d1]) > 0   % discrete system with constant A
%      t0    = RS.time_values(1);
%      Phi   = [];
%      Phinv = [];
%      for i = 1:size(RS.time_values, 2)
%        P     = (mydata.A)^(abs(RS.time_values(i) - t0));
%        PP    = ell_inv(P);
%        Phi   = [Phi reshape(P, d1*d1, 1)];
%        Phinv = [Phinv reshape(PP, d1*d1, 1)];
%      end
%      mydata.Phi   = Phi;
%      mydata.Phinv = Phinv;
%    else   % discrete system with A[k]
%      P     = eye(d1);
%      Phi   = reshape(P, d1*d1, 1);
%      Phinv = reshape(P, d1*d1, 1);
%      for i = 1:(size(RS.time_values, 2) - 1)
%        if back > 0
%          P = P * ell_value_extract(mydata.A, i+1, [d1 d1]);
%        else
%          P = ell_value_extract(mydata.A, i, [d1 d1]) * P;
%        end
%        PP    = ell_inv(P);
%        Phi   = [Phi reshape(P, d1*d1, 1)];
%        Phinv = [Phinv reshape(PP, d1*d1, 1)];
%      end
%      mydata.Phi   = Phi;
%      mydata.Phinv = Phinv;
%    end
    mydata.Phi   = [];
    mydata.Phinv = [];
  else
    if isa(mydata.A, 'double')   % continuous system with constant A
      t0    = RS.time_values(1);
      Phi   = [];
      Phinv = [];
      for i = 1:size(RS.time_values, 2)
        P     = expm(mydata.A * abs(RS.time_values(i) - t0));
        PP    = ell_inv(P);
        Phi   = [Phi reshape(P, d1*d1, 1)];
        Phinv = [Phinv reshape(PP, d1*d1, 1)];
      end
      mydata.Phi   = spline(RS.time_values, Phi);
      mydata.Phinv = spline(RS.time_values, Phinv);
    else   % continuous system with A(t)
      I0        = reshape(eye(d1), d1*d1, 1);
      [tt, Phi] = ell_ode_solver(@ell_stm_ode, tvals, I0, mydata, d1, back);
      Phi       = Phi';
      Phinv     = [];
      for i = 1:size(RS.time_values, 2)
        Phinv = [Phinv reshape(ell_inv(reshape(Phi(:, i), d1, d1)), d1*d1, 1)];
      end
      mydata.Phi   = spline(RS.time_values, Phi);
      mydata.Phinv = spline(RS.time_values, Phinv);
    end
  end
  clear Phi Phinv P PP t0 I0;




  
  %%% Compute the center of the reach set. %%%

  if ellOptions.verbose > 0
    fprintf('Computing the trajectory of the reach set center...\n');
  end

  [x0, X0] = parameters(X0);
  
  if isdiscrete(lsys)   % discrete-time system
    xx = x0;
    x  = x0;
    for i = 1:(size(RS.time_values, 2) - 1)
      Bp = ell_value_extract(mydata.Bp, i+back, [d1 1]);
      if ~(isempty(mydata.Gq))
        Gq = ell_value_extract(mydata.Gq, i+back, [d1 1]);
      else
        Gq = zeros(d1, 1);
      end
      if back > 0
        A = ell_value_extract(mydata.A, i+back, [d1 d1]);
        x = ell_inv(A)*(x - Bp - Gq);
      else
        A = ell_value_extract(AC, i, [d1 d1]);
        x = A*x + Bp + Gq;
      end
      xx = [xx x];
    end
  else   % continuous-time system
    [tt, xx] = ell_ode_solver(@ell_center_ode, tvals, x0, mydata, d1, back);
    xx       = xx';
  end
  RS.center_values = xx;
  clear A AC xx;




  
  %%% Compute external shape matrices. %%%

  if (Options.approximation ~= 1)
    if ellOptions.verbose > 0
      fprintf('Computing external shape matrices...\n');
    end

    LL = [];
    QQ = [];
    Q0 = reshape(X0, d1*d1, 1);
    for ii = 1:N
      l0 = L0(:, ii);
      if isdiscrete(lsys)   % discrete-time system
        if hasdisturbance(lsys)
          [Q, L] = eedist_de(size(tvals, 2), ...
                             Q0, ...
                             l0, ...
                             mydata, ...
                             d1, ...
                             back, ...
                             Options.minmax);
        elseif ~(isempty(mydata.BPB))
          [Q, L] = eesm_de(size(tvals, 2), Q0, l0, mydata, d1, back);
        else
          Q = [];
          L = [];
        end
        LL = [LL {L}];
      else   % continuous-time system
        if hasdisturbance(lsys)
          [tt, Q] = ell_ode_solver(@ell_eedist_ode, tvals, Q0, l0, mydata, d1, back);
          Q       = Q';
        elseif ~(isempty(mydata.BPB))
          [tt, Q] = ell_ode_solver(@ell_eesm_ode, tvals, Q0, l0, mydata, d1, back);
          Q       = Q';
        else
          Q = [];
        end
      end
      QQ = [QQ {Q}];
    end
    RS.ea_values = QQ;
  end




  
  %%% Compute internal shape matrices. %%%

  if (Options.approximation ~= 0)
    if ellOptions.verbose > 0
      fprintf('Computing internal shape matrices...\n');
    end

    LL = [];
    QQ = [];
    Q0 = reshape(X0, d1*d1, 1);
    M  = sqrtm(X0);
    M  = 0.5*(M + M');
    for ii = 1:N
      l0 = L0(:, ii);
      if isdiscrete(lsys)   % discrete-time system
        if hasdisturbance(lsys)
          [Q, L] = iedist_de(size(tvals, 2), ...
                             Q0, ...
                             l0, ...
                             mydata, ...
                             d1, ...
                             back, ...
                             Options.minmax);
        elseif ~(isempty(mydata.BPB))
          [Q, L] = iesm_de(size(tvals, 2), Q0, l0, mydata, d1, back);
        else
          Q = [];
          L = [];
        end
        LL = [LL {L}];
      else   % continuous-time system
        if hasdisturbance(lsys)
          [tt, Q] = ell_ode_solver(@ell_iedist_ode, tvals, reshape(X0, d1*d1, 1), l0, mydata, d1, back);
          Q       = Q';
        elseif ~(isempty(mydata.BPB))
          [tt, Q] = ell_ode_solver(@ell_iesm_ode, tvals, reshape(M, d1*d1, 1), M*l0, l0, mydata, d1, back);
          Q       = fix_iesm(Q', d1);
        else
          Q = [];
        end
      end
      QQ = [QQ {Q}];
    end
    RS.ia_values = QQ;
  end
  
  if Options.save_all > 0
    RS.calc_data = mydata;
  end
  
  if ~isdiscrete(lsys)
    LL = [];
    for ii = 1:N
      l0 = L0(:, ii);
      L  = [];
      for i = 1:size(RS.time_values, 2)
        t = RS.time_values(i);
        if back > 0
          F = ell_value_extract(mydata.Phi, t, [d1 d1]);
        else
          F = ell_value_extract(mydata.Phinv, t, [d1 d1]);
        end
        L = [L F'*l0];
      end
      LL = [LL {L}];
    end
  end

  RS.l_values = LL;

  if www(1).state
    warning on;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/refine.m <==
function RRS = refine(RS, L0, Options)
%
% REFINE - adds new approximations computed for the specified directions
%          to the given reach set.
%
%
% Description:
% ------------
%
% RRS = REFINE(RS, L0, OPTIONS)  Given nonempty reach set RS and direction
%                                vectors specified by matrix L0,
%                                adds new approximations computed for those
%                                directions to this reach set.
%                                This refinement is possible only if the reach
%                                set was obtained by the REACH call with option
%                                'save_all' set to 1 (intermediate calculation
%                                information is saved in the reach set object).
%                                Optional OPTIONS parameter is a structure:
%                                  Options.approximation = 0 for external,
%                                                        = 1 for internal,
%                                                        = 2 for both (default).
%                                  Options.save_all = 1 (default) to save intermediate
%                                                       calculation data,
%                                                   = 0 to delete intermediate
%                                                       calculation data.
%                                  Options.minmax = 1 compute minmax reach set,
%                                  Options.minmax = 0 (default) compute maxmin reach set.
%                                                 This option makes sense only for
%                                                 discrete-time systems with disturbance.
%
%    WARNING! This function does not work with reach set objects resulting
%             form CUT and/or PROJECTION operation.
%                                       
%
%
% Output:
% -------
%
%    RRS - refined reach set.
%
%
% See also:
% ---------
%
%    REACH/REACH.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  RRS = RS(1, 1);
  if isempty(RRS)
    return;
  end
  
  if nargin < 2
    error('REFINE: insufficient number of input arguments.');
  end

  if iscut(RRS)
    error('REFINE: cannot perform a refinement on a cut of the reach set.');
  end
  
  if isprojection(RRS)
    error('REFINE: cannot perform a refinement on a projection of the reach set.');
  end

  d1 = dimension(RRS);
  k  = size(RRS.initial_directions, 1);
  if isempty(L0)
    m = k;
  else
    [m, n] = size(L0);
  end
  if (k ~= m) | (d1 ~= m)
    error('REFINE: dimensions of the reach set and direction vectors do not matcch.');
  end

  mydata = RRS.calc_data;
  if isempty(mydata) | ~(isstruct(mydata))
    error('REFINE: cannot perform a refinement without intermediate calculation info.');
  end

  if (nargin < 3) | ~(isstruct(Options))
    Options               = [];
    Options.approximation = 2;
    Options.save_all      = 1;
    Options.minmax        = 0;
  else
    if ~(isfield(Options, 'approximation')) | ...
         (Options.approximation < 0) | (Options.approximation > 2)
      Options.approximation = 2;
    end
    if ~(isfield(Options, 'save_all')) | ...
         (Options.save_all < 0) | (Options.save_all > 2)
      Options.save_all = 1;
    end
    if ~(isfield(Options, 'minmax')) | ...
         (Options.minmax < 0) | (Options.minmax > 1)
      Options.minmax = 0;
    end
  end

  www = warning;
  warning off;

  tvals = RRS.time_values;
  if tvals(1) > tvals(end)
    tvals = -tvals;
    back  = 1;
  else
    back  = 0;
  end

  RRS.initial_directions = [RRS.initial_directions L0];
  N                      = size(RRS.initial_directions, 2);
  EN                     = size(RRS.ea_values, 2);
  IN                     = size(RRS.ia_values, 2);
  X0                     = parameters(RRS.X0);

  
  %%% Compute external shape matrices. %%%

  if (Options.approximation ~= 1)
    if ellOptions.verbose > 0
      if (N - EN) > 0
        fprintf('Computing external shape matrices...\n');
      end
    end

    LL = [];
    QQ = [];
    Q0 = reshape(X0, d1*d1, 1);
    for ii = (EN + 1):N
      l0 = RRS.initial_directions(:, ii);
      if isdiscrete(RRS.system)   % discrete-time system
        if hasdisturbance(RRS.system)
          [Q, L] = eedist_de(size(tvals, 2), ...
                             Q0, ...
                             l0, ...
                             mydata, ...
                             d1, ...
                             back, ...
                             Options.minmax);
        elseif ~(isempty(mydata.BPB))
          [Q, L] = eesm_de(size(tvals, 2), Q0, l0, mydata, d1, back);
        else
          Q = [];
          L = [];
        end
        LL = [LL {L}];
      else   % continuous-time system
        if hasdisturbance(RRS.system)
          [tt, Q] = ell_ode_solver(@ell_eedist_ode, tvals, Q0, l0, mydata, d1, back);
          Q       = Q';
        elseif ~(isempty(mydata.BPB))
          [tt, Q] = ell_ode_solver(@ell_eesm_ode, tvals, Q0, l0, mydata, d1, back);
          Q       = Q';
        else
          Q = [];
        end
      end
      QQ = [QQ {Q}];
    end
    RRS.ea_values = [RRS.ea_values QQ];
  end




  
  %%% Compute internal shape matrices. %%%

  if (Options.approximation ~= 0)
    if ellOptions.verbose > 0
      if (N - IN) > 0
        fprintf('Computing internal shape matrices...\n');
      end
    end

    LL = [];
    QQ = [];
    Q0 = reshape(X0, d1*d1, 1);
    M  = sqrtm(X0);
    M  = 0.5*(M + M');
    for ii = (IN + 1):N
      l0 = RRS.initial_directions(:, ii);
      if isdiscrete(RRS.system)   % discrete-time system
        if hasdisturbance(RRS.system)
          [Q, L] = iedist_de(size(tvals, 2), ...
                             Q0, ...
                             l0, ...
                             mydata, ...
                             d1, ...
                             back, ...
                             Options.minmax);
        elseif ~(isempty(mydata.BPB))
          [Q, L] = iesm_de(size(tvals, 2), Q0, l0, mydata, d1, back);
        else
          Q = [];
          L = [];
        end
        LL = [LL {L}];
      else   % continuous-time system
        if hasdisturbance(RRS.system)
          [tt, Q] = ell_ode_solver(@ell_iedist_ode, tvals, reshape(X0, d1*d1, 1), l0, mydata, d1, back);
          Q       = Q';
        elseif ~(isempty(mydata.BPB))
          [tt, Q] = ell_ode_solver(@ell_iesm_ode, tvals, reshape(M, d1*d1, 1), M*l0, l0, mydata, d1, back);
          Q       = fix_iesm(Q', d1);
        else
          Q = [];
        end
      end
      QQ = [QQ {Q}];
    end
    RRS.ia_values = [RRS.ia_values QQ];
  end
  


  % Save direction values if necessary.
  if Options.save_all == 0
    RRS.calc_data = [];
  end

  LL = [];
  for ii = 1:N
    l0 = RRS.initial_directions(:, ii);
    if isdiscrete(RRS.system)   % discrete-time system
      L = l0;
      l = l0;
      if back > 0
        for i = 2:size(RRS.time_values, 2)
          A = ell_value_extract(mydata.A, i, [d1 d1]);
          l = A' * l;
          L = [L l];
        end
      else
        for i = 1:(size(RRS.time_values, 2) - 1)
          A = ell_inv(ell_value_extract(mydata.A, i, [d1 d1]));
          l = A' * l;
          L = [L l];
        end
      end
    else   % continuous-time system
      L  = [];
      for i = 1:size(RRS.time_values, 2)
        t = RRS.time_values(i);
        if back > 0
          F = ell_value_extract(mydata.Phi, t, [d1 d1]);
        else
          F = ell_value_extract(mydata.Phinv, t, [d1 d1]);
        end
        L = [L F'*l0];
      end
    end
    LL = [LL {L}];
  end

  RRS.l_values  = LL;

  if www(1).state
    warning on;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/@reach/subsref.m <==
function res = subsref(rs, S)
%
% SUBSREF - allows to access elements of reach class from outside the class methods.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  res = builtin('subsref', rs, S);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/auxiliary/ell_center_ode.m <==
function dxdt = ell_center_ode(t, x, mydata, n, back)
%
% ELL_CENTER_ODE - ODE for the center of the reach set.
%

  if back > 0
    t = -t;
  end
  
  A  = ell_value_extract(mydata.A, t, [n n]);
  Bp = ell_value_extract(mydata.Bp, t, [n 1]);
  
  if ~(isempty(mydata.Gq))
    Gq = ell_value_extract(mydata.Gq, t, [n 1]);
  else
    Gq = zeros(n, 1);
  end

  if back > 0
    dxdt = -A*x - Bp - Gq;
  else
    dxdt = A*x + Bp + Gq;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/auxiliary/ell_eedist_ode.m <==
function dXdt = ell_eesm_ode(t, X, l0, mydata, n, back)
%
% ELL_EEDIST_ODE - ODE for the shape matrix of the external ellipsoid
%                  for system with disturbance.
%

  global ellOptions;

  if back > 0
    t = -t;
    F = ell_value_extract(mydata.Phi, t, [n n]);
    s = -1;
  else
    F = ell_value_extract(mydata.Phinv, t, [n n]);	  
    s = 1;
  end

  I     = eye(n);
  A     = ell_value_extract(mydata.A, t, [n n]);
  BPB   = ell_value_extract(mydata.BPB, t, [n n]);
  GQG   = ell_value_extract(mydata.GQG, t, [n n]);
  GQGsr = ell_value_extract(mydata.GQGsr, t, [n n]);
  X     = reshape(X, n, n);
  Y     = sqrtm(X);
  Y     = 0.5*(Y + Y);
  mu    = 0;
  p1    = sqrt(l0' * F * BPB * F' * l0);
  p2    = sqrt(l0' * F * X * F' * l0);

  if abs(p1) < ellOptions.abs_tol
    p1 = ellOptions.abs_tol;
  end
  if abs(p2) < ellOptions.abs_tol
    p2 = ellOptions.abs_tol;
  end

  pp1 = p1/p2;
  pp2 = p2/p1;

  %g1  = mu * sqrt(l0' * F * F' * l0);
  %g2  = sqrt(l0' * F * GQG * F' * l0);

  %if abs(g2) < ellOptions.abs_tol
  %  g2 = ellOptions.abs_tol;
  %end

  %gg1 = g1/g2;

  %if mu == 0
  %  gg2 = 0;
  %elseif abs(g1) < ellOptions.abs_tol
  %  g1  = ellOptions.abs_tol;
  %  gg2 = mu * mu * (g2/g1);
  %else
  %  gg2 = mu * mu * (g2/g1);
  %end

  l1 = Y * F' * l0;
  l2 = GQGsr * F' * l0;
  if (norm(l1) < ellOptions.abs_tol) | (norm(l2) < ellOptions.abs_tol)
    S = I;
  else
    S = ell_valign(l1, l2);
  end

  Z    = Y * S * GQGsr;
  %dXdt = A*X + X*A' + (pp1 + gg1)*X + pp2*BPB + gg2*I - Z - Z';
  dXdt = s*A*X + s*X*A' + pp1*X + pp2*BPB - Z - Z';
  dXdt = 0.5*(dXdt + dXdt');
  %mn   = min(eig(dXdt));

  %if mn < 0
  %  mn = abs(mn);
  %  g1 = sqrt(l0' * F * F' * l0);
  %  if abs(g1) < ellOptions.abs_tol
  %    g1 = ellOptions.abs_tol;
  %  end
  %  gg   = g2/g1;
  %  ee   = min(svd(X));
  %  nu   = (mn + ellOptions.abs_tol)/(gg + ee);
  %  mu   = mu + nu;
  %  dXdt = dXdt + nu*X + nu*gg*I;
  %  dXdt = 0.5*(dXdt + dXdt');
  %end
  
  dXdt = reshape(dXdt, n*n, 1);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/auxiliary/ell_eesm_ode.m <==
function dXdt = ell_eesm_ode(t, X, l0, mydata, n, back)
%
% ELL_EESM_ODE - ODE for the shape matrix of the external ellipsoid.
%

  global ellOptions;

  if back > 0
    t = -t;
    F = ell_value_extract(mydata.Phi, t, [n n]);
    s = -1;
  else
    F = ell_value_extract(mydata.Phinv, t, [n n]);	  
    s = 1;
  end

  A   = ell_value_extract(mydata.A, t, [n n]);
  BPB = ell_value_extract(mydata.BPB, t, [n n]);
  X   = reshape(X, n, n);

  p1 = sqrt(l0' * F * BPB * F' * l0);
  p2 = sqrt(l0' * F * X * F' * l0);

  if abs(p1) < ellOptions.abs_tol
    p1 = ellOptions.abs_tol;
  end
  if abs(p2) < ellOptions.abs_tol
    p2 = ellOptions.abs_tol;
  end

  pp1 = p1/p2;
  pp2 = p2/p1;
  
  dXdt = s*A*X + s*X*A' + pp1*X + pp2*BPB;
  dXdt = reshape(0.5*(dXdt + dXdt'), n*n, 1);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/auxiliary/ell_iedist_ode.m <==
function dXdt = ell_iesm_ode(t, X, l0, mydata, n, back)
%
% ELL_IEDIST_ODE - ODE for the shape matrix of the internal ellipsoid
%                  for system with disturbance.
%

  global ellOptions;

  if back > 0
    t = -t;
    F = ell_value_extract(mydata.Phi, t, [n n]);
    s = -1;
  else
    F = ell_value_extract(mydata.Phinv, t, [n n]);	  
    s = 1;
  end

  I     = eye(n);
  A     = ell_value_extract(mydata.A, t, [n n]);
  BPBsr = ell_value_extract(mydata.BPBsr, t, [n n]);
  GQG   = ell_value_extract(mydata.GQG, t, [n n]);
  %GQGsr = ell_value_extract(mydata.GQGsr, t, [n n]);
  X     = reshape(X, n, n);
  Y     = sqrtm(X);
  Y     = 0.5*(Y + Y);
  mu    = 0;
  p1    = sqrt(l0' * F * GQG * F' * l0);
  p2    = sqrt(l0' * F * X * F' * l0);

  if abs(p1) < ellOptions.abs_tol
    p1 = ellOptions.abs_tol;
  end
  if abs(p2) < ellOptions.abs_tol
    p2 = ellOptions.abs_tol;
  end

  pp1 = p1/p2;
  pp2 = p2/p1;
  l1  = Y * F' * l0;
  l2  = BPBsr * F' * l0;
  %l3  = F' * l0;

  if (norm(l1) < ellOptions.abs_tol) | (norm(l2) < ellOptions.abs_tol)
    S1 = I;
  else
    S1 = ell_valign(l1, l2);
  end
  %if (norm(l1) < ellOptions.abs_tol) | (norm(l3) < ellOptions.abs_tol)
  %  S2 = I;
  %else
  %  S2 = ell_valign(l1, l3);
  %end

  Z    = Y * S1 * BPBsr;
  %W    = Y * S2;
  %dXdt = A*X + X*A' + Z + Z' + mu*(W + W') - pp1*X - pp2*GQG;
  dXdt = s*A*X + s*X*A' + Z + Z' - pp1*X - pp2*GQG;
  dXdt = 0.5*(dXdt + dXdt');

  %mn   = min(eig(dXdt));
  %if (min(eig(X)) < ellOptions.abs_tol) & (mn < 0)
  %  mn   = abs(mn);
  %  ee   = min(svd(W + W'));
  %  nu   = (mn + ellOptions.abs_tol)/ee;
  %  mu   = mu + nu;
  %  dXdt = dXdt + nu*(W + W');
  %end
  
  dXdt = reshape(dXdt, n*n, 1);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/auxiliary/ell_iesm_ode.m <==
function dXdt = ell_iesm_ode(t, X, xl0, l0, mydata, n, back)
%
% ELL_IESM_ODE - ODE for the shape matrix of the internal ellipsoid.
%

  global ellOptions;

  if back > 0
    t = -t;
    F = ell_value_extract(mydata.Phi, t, [n n]);
    s = -1;
  else
    F = ell_value_extract(mydata.Phinv, t, [n n]);	  
    s = 1;
  end

  A     = ell_value_extract(mydata.A, t, [n n]);
  BPBsr = ell_value_extract(mydata.BPBsr, t, [n n]);
  X     = reshape(X, n, n);

  l = BPBsr * F' * l0;
  %xl0 = X * F' *l0;
  if norm(l) < ellOptions.abs_tol
    S = eye(n);
  else
    S = ell_valign(xl0, l);
  end

  dXdt = reshape((s*X*A' + S*BPBsr), n*n, 1);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/auxiliary/ell_ode_solver.m <==
function [tt, xx] = ell_ode_solver(fn, t, x0, varargin)
%
% ELL_ODE_SOLVER - caller for particular ODE solver.
%

  global ellOptions;

  opt = odeset('NormControl', ellOptions.norm_control, ...
               'RelTol', ellOptions.rel_tol, ...
               'AbsTol', ellOptions.abs_tol);

  if ellOptions.ode_solver_options == 0
    opt = [];
  end

  switch ellOptions.ode_solver
    case 2,
      opt      = odeset(opt, 'InitialStep', abs(t(1)-t(2))/2);
      [tt, xx] = ode23(fn, t, x0, opt, varargin{:});
    case 3,
      [tt, xx] = ode113(fn, t, x0, opt, varargin{:});
    otherwise,
      [tt, xx] = ode45(fn, t, x0, opt, varargin{:});
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/auxiliary/ell_regularize.m <==
function R = ell_regularize(Q, delta)
%
% ELL_REGULARIZE - regularization of singular matrix.
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  [m, n] = size(Q);
  if m ~= n
    R = Q;
    return;
  end

  if nargin < 2
    delta = ellOptions.abs_tol;
  end

  r = rank(Q);

  if r < n
    if min(min(Q == Q')) > 0
      R = Q  +  delta * eye(n);
    else
      [U S V] = svd(Q);
      R       = Q + (delta * U * V');
    end
  else
    R       = Q;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/auxiliary/ell_stm_ode.m <==
function dxdt = ell_stm_ode(t, x, mydata, n, back)
%
% ELL_STM_ODE - ODE for state transition matrix.
%

  if back > 0
    t = -t;
  end
  
  A  = ell_value_extract(mydata.A, t, [n n]);
  Z  = zeros(n, n);
  AA = A;
  ZZ = Z;
  
  for i = 1:(n - 1)
    AA = [AA ZZ; ZZ' A];
    ZZ = [ZZ; Z];
  end

  if back > 0
    dxdt = -AA * x;
  else
    dxdt = AA * x;
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/auxiliary/ell_value_extract.m <==
function res = ell_value_extract(X, t, dims)
%
% ELL_VALUE_EXTRACT - extracts matrix value from ppform or vector array.
%

  if isstruct(X)
    res = reshape(ppval(X, t), dims(1), dims(2));
  else
    [m, n] = size(X);
    if (dims(1) == m) & (dims(2) == n)
      res = X;
    else
      res = reshape(X(:, t), dims(1), dims(2));
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/control/auxiliary/iesm_ode.m <==
function dXdt = ell_iesm_ode(t, X, xl0, l0, mydata, n, back)
%
% ELL_IESM_ODE - ODE for the shape matrix of the internal ellipsoid.
%

  global ellOptions;

  if back > 0
    t = -t;
    F = ell_value_extract(mydata.Phi, t, [n n]);
    s = -1;
  else
    F = ell_value_extract(mydata.Phinv, t, [n n]);	  
    s = 1;
  end

  A     = ell_value_extract(mydata.A, t, [n n]);
  BPBsr = ell_value_extract(mydata.BPBsr, t, [n n]);
  X     = reshape(X, n, n);
  Y     = sqrtm(X);

  l = BPBsr * F' * l0;
  xl0 = Y * F' * l0;
  if norm(l) < ellOptions.abs_tol
    S = eye(n);
  else
    S = ell_valign(xl0, l);
  end

  dXdt = s*A*X + s*X*A' + Y*S*BPBsr + BPBsr*S'*Y;
  dXdt = reshape(0.5*(dXdt + dXdt'), n*n, 1);

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/demo/ell_demo1.m <==
function slide = ell_demo1
%
%    Demo of the ellipsoidal calculus.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  verbose                = ellOptions.verbose;
  plot2d_grid            = ellOptions.plot2d_grid;
  ellOptions.verbose     = 0;
  ellOptions.plot2d_grid = 1000;

  if nargout < 1
    playshow ell_demo1;
    ellOptions.verbose     = verbose;
    ellOptions.plot2d_grid = plot2d_grid;
  else
    NN = 1;
    slide(NN).code = {
      'cla; axis([-4 4 -2 2]);',
      'axis([-4 4 -2 2]); grid off; axis off;',
      'text(-3, 0.5, ''ELLIPSOIDAL CALCULUS'', ''FontSize'', 16);'
    };
    slide(NN).text = {
      'This demo presents functions for ellipsoid manipulaton:',
      '',
      '  - Creation of ellipsoid objects;',
      '  - Basic operations;',
      '  - Intersections, geometric sums and differences;',
      '  - Visualization;',
      '  - Accessing internal information of ellipsoid object;'
      '  - Ellipsoids and hyperplanes.'
    };


    NN = NN + 1;
    slide(NN).code = {''};
    slide(NN).text = {
      'Ellipsoid E in R^n is defined by its center, vector q in R^n,',
      'and symmetric positive semi-definite matrix Q in R^(nxn):',
      '',
      '     E(q, Q) = { x in R^n | <(x - q), Q^(-1)(x - q)> }.',
      '',
      '',
      'The support function of ellipsoid E(q, Q):'
      '',
      '     rho(l | E(q, Q)) = <q, l> + sqrt(<l, Ql>).'
    };


    NN = NN + 1;
    slide(NN).code = {
      'E = ellipsoid([2; -1], [2 -1; -1 1]);',
      'E0 = ellipsoid([1 0; 0 4]);',
      'plot(E0, E, ''b''); grid on;'
    };
    slide(NN).text = {
      'We create two ellipsoids, the second one is centered at the origin:',
      '',
      '>> E = ellipsoid([2; -1], [2 -1; -1 1]);',
      '>> E0 = ellipsoid([1 0; 0 4]);',
      '>> plot(E0, E, ''b''); grid on;',
      '',
      'Created ellipsoids are plotted on your screen.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'E1 = 2*ell_unitball(2) + [2; 2];',
      'EA = [E0 E1; E ellipsoid([-1.5; 1], 3*eye(2))];',
      'plot(EA); grid on;'
    };
    slide(NN).text = {
      'Ellipsoids can be concatenated into arrays:',
      '',
      '>> E1 = 2*ell_unitball(2) + [2; 2];',
      '>> EA = [E0 E1; E ellipsoid([-1.5; 1], 3*eye(2))];',
      '',
      'Most functions dealing with ellipsoids can be used for ellipsoidal arrays as well as for single ellipsoids.',
      '',
      '>> plot(EA); grid on;',
      '',
      'plots ellipsoids in the array EA.'
    };

    
    NN = NN + 1;
    slide(NN).code = {
      'plot(EA(:, 1), ''r'', EA(2, 2), ''b''); grid on;'
    };
    slide(NN).text = {
      'Subindexing should be used to access individual ellipsoids stored in the array EA:',
      '',
      '>> Z = EA(:, 1);',
      '>> plot(Z, ''r'', EA(2, 2), ''b''); grid on;',
      '',
      'plots ellipsoids in the first column of the array EA (red), and one ellipsoid in position (2, 2) of this array (blue).'
    };


    NN = NN + 1;
    slide(NN).code = {
      'A = [0.5 -1; 0 1]; b = [3; 0];',
      'W = A*EA(:, 1) + b; plot(EA(:, 1), ''b'', W, ''r''); grid on;'
    };
    slide(NN).text = {
      'Affine transformation can be applied to ellipsoids:',
      '',
      '>> A = [0.5 -1; 0 1];',
      '>> b = [3; 0];',
      '>> W = A * Z + b;',
      '>> plot(Z, ''b'', W, ''r''); grid on;',
      '',
      'plots ellipsoids in the array Z (blue), and these ellipsoids after affine transformation (red).'
    };


    NN = NN + 1;
    slide(NN).code = {
      'plot(shape(EA(2, 2), A), EA(2, 2), ''b''); grid on;'
    };
    slide(NN).text = {
      'It is possible to modify only shape matrix of the ellipsoid leaving its center as is:',
      '',
      '>> E = shape(EA(2, 2), A);',
      '>> plot(E, EA(2, 2), ''b''); grid on;',
      '',
      'plots original ellipsoid (blue) and the one with modified shape matrix (red).'
    };


    NN = NN + 1;
    slide(NN).code = {
      'plot(E, inv(E), ''b''); grid on;'
    };
    slide(NN).text = {
      'Inverted ellipsoid is obtained by inverting the shape matrix of the original ellipsoid. In case the original ellipsoid is centered at the origin, the inverted ellipsoid is its polar ellipsoid.',
      '',
      '>> Ei = inv(E);',
      '>> plot(Ei, E, ''b''); grid on;',
      '',
      'plots original (blue) and the inverted (red) ellipsoids.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'W = ellipsoid([-1; 1], [4 -2; -2 2]); plot(polar(W), W, ''b''); grid on;'
    };
    slide(NN).text = {
      'The polar set for an ellipsoid that contains the origin in its interior is also an ellipsoid:'
      '',
      '>> E = ellipsoid([-1; 1], [4 -2; -2 2]);'
      '>> P = polar(E);',
      '>> plot(P, E, ''b''); grid on;',
      '',
      'plots original (blue) and the polar (red) ellipsoids.',
      '',
      'Notice that the polar set to the ellipsoid P is the original ellipsoid E:',
      '',
      '>> polar(P) == E',
      '',
      'ans =',
      '',
      '     1'
    };
    NN = NN + 1;
    slide(NN).code = {
      'E1 = ellipsoid([15; 0], [49 -12; -12 10]);',
      'E2 = ellipsoid([9; 3], [9 2; 2 4]);', 
      'plot(E1, ''b'', E2, ''g'', move2origin([E1 E2]), ''r''); grid on;'
    };
    
    slide(NN).text = {
      'Overloaded operators ''>'' and ''<'':',
      '',
      '>> E1 = ellipsoid([15; 0], [49 -12; -12 10]);',
      '>> E2 = ellipsoid([9; 3], [9 2; 2 4]);',
      '>> (E1 > E2) & (E2 < E1)',
      '',
      'ans =',
      '',
      '     1',
      '',
      '>> plot(E1, ''b'', E2, ''g'', move2origin([E1 E2]), ''r''); grid on;'
      '',
      'Ellipsoid E1 (blue) is "bigger" than ellipsoid E2 (green) if when both are moved to the origin (red), E2 is contained inside E1.',
      '',
      '',
      'Overloaded operator ''=='' checks if two ellipsoids are equal:',
      '',
      '>> E1 == E1',
      '',
      'ans =',
      '',
      '     1'
    };


    NN = NN + 1;
    slide(NN).code = {
      'E = ellipsoid([1.5; 1], [2 -1; -1 1]);',
      'plot(E, EA, ''b''); grid on;'
    };
    slide(NN).text = {
      'It can be checked if given ellipsoid intersects the intersection of ellipsoids in the given array:',
      '',
      '>> E = ellipsoid([1.5; 1], [2 -1; -1 1]);',
      '>> plot(E, EA, ''b''); grid on;',
      '>> intersect(EA, E, ''i'')',
      '',
      'ans =',
      '',
      '     -1',
      '',
      'Result -1 means that the intersection of ellipsoids in the array EA (blue) is empty. Thus, ellipsoid E (red) cannot intersect the intersection of ellipsoids in EA.'

    };


    NN = NN + 1;
    slide(NN).code = {
      'plot(E, EA(:, 1), ''b''); grid on;'
    };
    slide(NN).text = {
      'Check if ellipsoid E intersects the intersection of two ellipsoids forming the first column of the array EA:',
      '',
      '>> plot(E, EA(:, 1), ''b''); grid on;',
      '>> intersect(EA(:, 1), E, ''i'')',
      '',
      'ans =',
      '',
      '     0',
      '',
      '0 means negative result, which is confirmed by the plot.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'plot(E, EA(1, :), ''b''); grid on;'
    };
    slide(NN).text = {
      'Check if ellipsoid E intersects the intersection of two ellipsoids forming the first row of the array EA:',
      '',
      '>> plot(E, EA(1, :), ''b''); grid on;',
      '>> intersect(EA(1, :), E, ''i'')',
      '',
      'ans =',
      '',
      '     1',
      '',
      '1 means positive result, which is confirmed by the plot.',
      '',
      'See also help for ELLIPSOID/DISTANCE function.'

    };
   

    NN = NN + 1;
    slide(NN).code = {
      'E1 = ellipsoid([2; 2], [4 -3; -3 9]);',
      'E2 = ellipsoid([1; 1], [4 2; 2 5]);',
      'Ie = intersection_ea(E1, E2);',
      'Ii = intersection_ia(E1, E2);',
      'plot([E1 E2], ''r'', Ie, ''b'', Ii, ''g''); grid on;'
    };
    slide(NN).text = {
      'If two ellipsoids (red) intersect, minimal volume external (blue) and maximal by inclusion internal (green) ellipsoidal approximations of the intersection can be computed:',
      '',
      '>> E1 = ellipsoid([2; 2], [4 -3; -3 9]);',
      '>> E2 = ellipsoid([1; 1], [4 2; 2 5]);',
      '>> Ie = intersection_ea(E1, E2);',
      '>> Ii = intersection_ia(E1, E2);',
      '>> plot([E1 E2], ''r'', Ie, ''b'', Ii, ''g''); grid on;'
    };


    NN = NN + 1;
    slide(NN).code = {
      'RV = rand(2, 7); ell_plot(RV, ''b*''); grid on; hold on;',
      'plot(ell_enclose(RV), ''r''); hold off;'
    };
    slide(NN).text = {
      'For given set of points in R^n the minimum volume ellipsoid that contains these points can be computed:',
      '',
      '>> V = rand(2, 7);  % 7 random points in R^2',
      '>> E = ell_enclose(V);',
      '>> ell_plot(V, ''b*''); hold on;'
      '>> plot(E, ''r''); grid on'
    };


    NN = NN + 1;
    slide(NN).code = {
      'EU = ellunion_ea(EA); plot(EA, ''b'', EU, ''r''); grid on;'
    };
    slide(NN).text = {
      'For two or more ellipsoids in R^n the minimum volume ellipsoid that contains the union of these ellipsoids can be computed:',
      '',
      '>> EU = ellunion_ea(EA);',
      '>> plot(EA, ''b'', EU, ''r''); grid on;'
    };


    NN = NN + 1;
    slide(NN).code = {
      'opts.show_all = 1; minksum(EA, opts); grid on;'
    };
    slide(NN).text = {
      'For two or more ellipsoids in R, R^2 and R^3, their geometric (Minkowski) sum can be plotted:',
      '',
      '>> opts.show_all = 1;',
      '>> minksum(EA, opts); grid on;',
      '',
      'plots geometric sum (red) of the ellipsoids in array EA (blue).'
    };


    NN = NN + 1;
    slide(NN).code = {
      'L  = [1 0; 1 1; 0 1; -1 1]'';',
      'EE = minksum_ea(EA, L); IE = minksum_ia(EA, L);',
      'plot(EE, ''b'', IE, ''g''); grid on; hold on; minksum(EA, L); hold off;'
    };
    slide(NN).text = {
      'For two or more ellipsoids of arbitrary dimension, their geometric sum can be approximated by tight external and tight internal ellipsoids. Tight ellipsoids are computed for given directions.',
      '',
      '>> L  = [1 0; 1 1; 0 1; -1 1]'';',
      '>> EE = minksum_ea(EA, L); IE = minksum_ia(EA, L);',
      '>> plot(EE, ''b'', IE, ''g''); grid on; hold on; minksum(EA, L);',
      '>> minksum(EA, L);',
      '',
      'plots geometric sum (red) of the ellipsoids in array EA, its external (blue) and internal (green) ellipsoidal approximations for directions specified by matrix L.'
    };

    
    NN = NN + 1;
    slide(NN).code = {
      'E1 = ellipsoid([15; 0], [49 -12; -12 10]);',
      'E2 = ellipsoid([9; 3], [9 2; 2 4]);',
      'opts.show_all = 1; minkdiff(E1, E2, opts); grid on;'
    };
    slide(NN).text = {
      'For two single ellipsoids E1 and E2 in R, R^2 and R^3, such that E1 > E2, their geometric (Minkowski) difference can be plotted:',
      '',
      '>> E1 = ellipsoid([15; 0], [49 -12; -12 10]);',
      '>> E2 = ellipsoid([9; 3], [9 2; 2 4]);',
      '>> opts.show_all = 1;',
      '>> minkdiff(E1, E2, opts); grid on;',
      '',
      'plots geometric difference (red) of the ellipsoids E1 and E2 (blue).'
    };


    NN = NN + 1;
    slide(NN).code = {
      'L  = [1 0; 1 2; 1 3; 1 4; 0 1]'';',
      'EE = minkdiff_ea(E1, E2, L); IE = minkdiff_ia(E1, E2, L);',
      'plot(EE, ''b'', IE, ''g''); grid on; hold on; minkdiff(E1, E2); hold off;'
    };
    slide(NN).text = {
      'For two ellipsoids of arbitrary dimension, E1 and E2, such that E1 > E2, their geometric difference can be approximated by tight external and tight internal ellipsoids. Tight ellipsoids are computed for given directions. Not all directions are allowed. Those directions, for which tight ellipsoidal approximations cannot be computed, are called "bad directions".', 
      '',
      '>> L  = [1 0; 1 2; 1 3; 1 4; 0 1]'';',
      '>> isbaddirection(E1, E2, L)',
      '',
      'ans =',
      '',
      '     1     0     0     0     1',
      '',
      '>> EE = minkdiff_ea(E1, E2, L);',
      '>> IE = minkdiff_ia(E1, E2, L);',
      '>> plot(EE, ''b'', IE, ''g''); grid on; hold on;',
      '>> minkdiff(E1, E2);',
      '',
      'plots geometric difference (red) of ellipsoids E1 and E2, tight external (blue) and tight internal (green) ellipsoidal approximations for those directions in L that are not bad.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'E3=ell_unitball(2); minkmp(E1, E3, E2, opts); grid on'
    };
    slide(NN).text = {
      'For ellipsoids E1, E2 and E3 in R, R^2 or R^3, such that E1 > E3, the set E1 - E3 + E2 can be plotted.',
      ''
      '>> E3 = ell_unitball(2);',
      '>> minkmp(E1, E3, E2, opts);',
      '',
      'plots the set E1 - E3 + E2 (red), ellipsoids E1 (green), E2 (blue) and E3 (black).'
    };


    NN = NN + 1;
    slide(NN).code = {
      'EE = minkmp_ea(E1, E3, E2, L);',
      'IE = minkmp_ia(E1, E3, E2, L);',
      'minkmp(E1, E3, E2); grid on; hold on; plot(EE, ''b'', IE, ''g''); hold off'
    };
    slide(NN).text = {
      'For ellipsoids E1, E2 and E3 of arbitrary dimension, such that E1 > E3, tight external and internal ellipsoidal approximations of the set E1 - E3 + E2 for given directions can be computed.',
      ''
      '>> EE = minkmp_ea(E1, E3, E2, L);  % external',
      '>> IE = minkmp_ia(E1, E3, E2, L);  % internal',
      '>> plot(EE, ''b'', IE, ''g''); grid on; hold on;',
      '>> minkmp(E1, E3, E2);',
      '',
      'plots the actual set E1 - E3 + E2, tight external (blue) and tight internal (green) ellipsoidal approximations for those directions in L that are not bad.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'minkpm([E1 E2], E3, opts); grid on'
    };
    slide(NN).text = {
      'For ellipsoids E1, E2 and E3 in R, R^2 or R^3, the set E1 + E2 - E3 can be plotted if nonempty.',
      '',
      '>> minkpm([E1 E2], E3, opts);',
      '',
      'plots the set E1 + E2 - E3 (red), ellipsoids E1, E2 (blue) and ellipsoid E3 (black).'
    };


    NN = NN + 1;
    slide(NN).code = {
      'EE = minkpm_ea([E1 E2], E3, L);',
      'IE = minkpm_ia([E1 E2], E3, L);',
      'minkpm([E1 E2], E3); grid on; hold on; plot(EE, ''b'', IE, ''g''); hold off'
    };
    slide(NN).text = {
      'For ellipsoids E1, E2 and E3 of arbitrary dimension, tight external and internal ellipsoidal approximations of the set E1 + E2 - E3 (if this set is nonempty) for given directions can be computed.',
      ''
      '>> EE = minkpm_ea([E1 E2], E3, L);  % external',
      '>> IE = minkpm_ia([E1 E2], E3, L);  % internal',
      '>> plot(EE, ''b'', IE, ''g''); grid on; hold on;',
      '>> minkpm([E1 E2], E3);',
      '',
      'plots the actual set E1 + E2 - E3, tight external (blue) and tight internal (green) ellipsoidal approximations for those directions in L that are not bad.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'E1 = ellipsoid([1; 0; -1], [4 0 -2; 0 6 0; -2 0 1.5]);',
      'E2 = ellipsoid([2 0 0; 0 9 3; 0 3 2]);',
      'E3 = 2*ell_unitball(3) + [1; 1; 0];',
      'B1 = [1 0 0; 0 1 0]''; B2 = [1 0 0; 0 0 1]''; B3 = [0 1 0; 0 0 1]'';',
      'subplot(2, 2, 1); plot(E1, E2, E3); title(''(a) Ellipsoids in 3D'');',
      'xlabel(''x_1''); ylabel(''x_2''); zlabel(''x_3''); grid on;',
      'subplot(2, 2, 2); plot(projection([E1 E2 E3], B1)); grid on;',
      'title(''(b) Projection on basis B1''); xlabel(''x_1''); ylabel(''x_2'');',
      'subplot(2, 2, 3); plot(projection([E1 E2 E3], B2)); grid on;',
      'title(''(c) Projection on basis B2''); xlabel(''x_1''); ylabel(''x_3'');',
      'subplot(2, 2, 4); plot(projection([E1 E2 E3], B3)); grid on;',
      'title(''(d) Projection on basis B3''); xlabel(''x_2''); ylabel(''x_3'');'
    };
    slide(NN).text = {
      'To visualize ellipsoids of high dimensions, projections are used:',
      '',
      '>> E1 = ellipsoid([1; 0; -1], [4 0 -2; 0 6 0; -2 0 1.5]);',
      '>> E2 = ellipsoid([2 0 0; 0 9 3; 0 3 2]);',
      '>> E3 = 2*ell_unitball(3) + [1; 1; 0];',
      '>> B1 = [1 0 0; 0 1 0]''; P1 = projection([E1 E2 E3], B1);',
      '>> B2 = [1 0 0; 0 0 1]''; P2 = projection([E1 E2 E3], B2);',
      '>> B3 = [0 1 0; 0 0 1]''; P3 = projection([E1 E2 E3], B3);',
      '>> subplot(2, 2, 1); plot([E1 E2 E3]); grid on;',
      '>> subplot(2, 2, 2); plot(P1); grid on;',
      '>> subplot(2, 2, 3); plot(P2); grid on;',
      '>> subplot(2, 2, 4); plot(P3); grid on;',
      '',
      'plots 3-dimensional ellipsoids (a), and their three projections (b), (c), (d), each specified by its orthonormal basis.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'subplot(1, 1, 1); D = ellipsoid([1 3; 3 9]); plot(D, E, ''b''); grid on;'
    };
    slide(NN).text = {
      'Internal structure of the ellipsoid can be accessed through several functions:',
      '',
      '>> [q, Q] = parameters(E)',
      '',
      'q =',
      '',
      '   1.5000',
      '   1.0000',
      '',
      '',
      'Q =',
      '',
      '    2    -1',
      '   -1     1',
      '',
      '>> dimension([E E1 ellipsoid(1)]',
      '',
      'ans =',
      '',
      '     2     3     1',
      '',
      '>> D = ellipsoid([1 3; 3 9]);',
      '>> isdegenerate([D E])',
      '',
      'ans =',
      '',
      '     1     0',
      '',
      '>> plot(D, E, ''b''); grid on;',
      '',
      'plots nondegenerate ellipsoid E (blue) and degenerate ellipsoid D (red).'
    };


    NN = NN + 1;
    slide(NN).code = {
      'H  = hyperplane([-5; -3], -9);',
      'HA = hyperplane([0 1; 1 0]'', [2.5 2]);',
      'opts.size = 7; opts.width = 2; plot(H, HA, ''b'', opts); grid on;'
    };
    slide(NN).text = {
      'Hyperplane in R^n is defined by the normal vector v and scalar c:',
      '',
      '      H = { x in R^n | <v, x> = c }.',
      '',
      '>> H = hyperplane([-5; -3], -9);',
      '',
      'It is also possible to declare an array of hypertplanes at once:'
      '',
      '>> HA = hyperplane([0 1; 1 0]'', [2.5 2]);',
      '',
      'Most functions dealing with hyperplanes can be used for hyperplane arrays as well as for single hyperplanes.',
      '',
      '>> opts.size = 7; opts.width = 2;',
      '>> plot(H, HA, ''b'', opts); grid on;',
      '',
      'plots three hyperplanes - one single hyperplane H (red) and two hyperplanes from the array HA (blue).'
    };


    NN = NN + 1;
    slide(NN).code = {
      'opts.size = 5; opts.width = 1; plot(H, ''k'', opts); hold on; grid on;',
      'E = E - [0.5; 0]; plot(E, EA(1, 1), ''g'', hpintersection(E, H), ''b''); hold off;'
    };
    slide(NN).text = {
      'It can be checked if given hyperplane intersects an ellipsoid or intersection of ellipsoids:',
      '',
      '>> intersect(EA(1, 1), H)',
      '',
      'ans =',
      '',
      '     0',
      '',
      '>> E = E - [0.5; 0];',
      '>> intersect(E, H)',
      '',
      'ans =',
      '',
      '     1',
      '',
      'If a hyperplane intersects an ellipsoid, then the intersection is a degenerate ellipsoid:',
      '',
      '>> I = hpintersection(E, H);',
      '>> isdegenerate(I)',
      '',
      'ans =',
      '',
      '     1',
      '',
      '>> opts.size = 5; opts.width = 1;',
      '>> plot(H, ''k'', opts); hold on; grid on;',
      '>> plot(E, EA(1, 1), ''g'', I, ''b'');',
      '',
      'plots hyperplane H (black), ellipsoid EA(1, 1) (green) whose intersection with H is empty, ellipsoid E (red) that has nonempty intersection with H, and this intersection I (blue).'
    };


    NN = NN + 1;
    slide(NN).code = {
      'Ee = intersection_ea(E, H); Ei = intersection_ia(E, H);',
      'plot(H, ''k'', opts); hold on; plot(E, Ee, ''b'', Ei, ''g''); grid on; hold off;'
    };
    slide(NN).text = {
      'If hyperplane H is defined by its normal v and the scalar c, then the corresponding halfpace is'
      '',
      '       { x in R^n | <v, x> <= c }.',
      '',
      'Minimal volume external and maximal by inclusion internal ellipsoidal approximations of intersection of an ellipsoid with halfspace defined by hyperplane (if this intersection is nonempty) can be computed:',
      '',
      '>> Ee = intersection_ea(E, H);',
      '>> Ei = intersection_ia(E, H);',
      '>> plot(H, ''k'', opts); hold on; grid on;',
      '>> plot(E, Ee, ''b'', Ei, ''g'');',
      '',
      'plots hyperplane H (black), ellipsoid E (red), external Ee (blue) and internal Ei (green) ellipsoidal approximations of intersection of E with halfspace defined by H.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'plot(H, ''k'', opts); hold on; grid on;',
      'plot(E, intersection_ia(E, -H), ''g''); hold off;'
    };
    slide(NN).text = {
      'To approximate the intersection of ellipsoid E with the other halfspace defined by the same hyperplane H, it is enough to switch sign of H:',
      '',
      '>> H  = -H;',
      '>> Ei = intersection_ia(E, H);',
      '>> Ee = intersection_ea(E, H);',
      '',
      'External ellipsoid Ee in this case coincides with original ellipsoid E:',
      '',
      '>> Ee == E',
      '',
      'ans =',
      '',
      '     1',
      '',
      '>> plot(H, ''k'', opts); grid on; hold on;',
      '>> plot(E, Ei, ''g'');',
      '',
      'plots hyperplane H (black), original ellipsoid E (red), which is the same as Ee, and internal approximating ellipsoid Ei (green).'
    };


    NN = NN + 1;
    slide(NN).code = {
      'cla; axis([-4 4 -2 2]);',
      'axis([-4 4 -2 2]); grid off; axis off;',
      'text(-1, 0.5, ''THE END'', ''FontSize'', 16);'
    };
    slide(NN).text = {
      'For more information about functionality of ellipsoid and hyperplane libraries of this toolbox, type',
      '',
      '>> help ellipsoid/contents',
      '',
      'and',
      '',
      '>> help hyperplane/contents',
      '',
      'You will obtain the list of functions that operate with ellipsoids and hyperplanes. For details, use help on each function individually.'
    };
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/demo/ell_demo2.m <==
function slide = ell_demo2
%
%    Demo of the ellipsoid visualization.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  verbose                = ellOptions.verbose;
  plot2d_grid            = ellOptions.plot2d_grid;
  ellOptions.verbose     = 0;
  ellOptions.plot2d_grid = 1000;

  if nargout < 1
    playshow ell_demo2;
    ellOptions.verbose     = verbose;
    ellOptions.plot2d_grid = plot2d_grid;
  else
    NN = 1;
    slide(NN).code = {
      'cla; axis([-4 4 -2 2]);',
      'axis([-4 4 -2 2]); grid off; axis off;',
      'text(-2, 0.5, ''VISUALIZATION'', ''FontSize'', 16);'
    };
    slide(NN).text = {
      '',
      'This demo presents plotting functions for ellipsoids, their geometric sums and differences, and hyperplanes.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'E1 = ellipsoid([1; -1], [9 -3; -3 4]);',
      'E2 = 2*ell_unitball(2) + [-1; 3];',
      'E3 = 3*(inv(E1) - [2; -1]); E4 = ellipsoid([4 1; 1 9]);',
      'EA = [E3 E4]; plot(E1, E2, EA);' 
    };
    slide(NN).text = {
      'We start with creating four different ellipsoids, two of which form an array:',
      '',
      '>> E1 = ellipsoid([1; -1], [9 -3; -3 4]);',
      '>> E2 = 2*ell_unitball(2) + [-1; 3];',
      '>> E3 = 3*(inv(E1) - [2; -1]);',
      '>> E4 = ellipsoid([4 1; 1 9]);',
      '>> EA = [E3 E4];',
      '',
      'Now we plot these four ellipsoids:',
      '',
      '>> plot(E1, E2, E3, E4); grid on;',
      '',
      'Another way to plot the same is:',
      '',
      '>> plot(E1, E2, EA);'
    };


    NN = NN + 1;
    slide(NN).code = {
      'o.width = 2; plot(E1, E2, EA, o);'
    };
    slide(NN).text = {
      'The way to make the lines thicker is to tweak the ''width'' option:',
      '',
      '>> options.width = 2;',
      '>> plot(E1, E2, EA, options);'
    };


    NN = NN + 1;
    slide(NN).code = {
      'o.width = [2 1 2 3]; plot(E1, E2, EA, o);'
    };
    slide(NN).text = {
      'It is also possible to specify different line width for different ellipsoids:',
      '',
      '>> options.width = [2 1 2 3];',
      '>> plot(E1, E2, EA, options);'
    };

    
    NN = NN + 1;
    slide(NN).code = {
      'o.width = 1; o.fill = 1; plot(E1, E2, EA, o);'
    };
    slide(NN).text = {
      'Option ''fill'' specifies if ellipsoids plotted in 2D should be filled with color:',
      '',
      '>> options.width = 1;',
      '>> options.fill  = 1;',
      '>> plot(E1, E2, EA, options);'
    };

    
    NN = NN + 1;
    slide(NN).code = {
      'o.fill = [1 0 1 0]; plot(E1, E2, EA, o);'
    };
    slide(NN).text = {
      'Same as with ''width'' option, it is possible to specify, which of the ellipsoids should be filled with color:',
      '',
      '>> options.fill = [1 0 1 0];',
      '>> plot(E1, E2, EA, options);'
    };

    
    NN = NN + 1;
    slide(NN).code = {
      'o.fill = 1; o.color = [1 0 0.5; 0.7 0 0; 0 0.5 0; 0 0.5 0.5];',
      'plot(E1, E2, EA, o);'
    };
    slide(NN).text = {
      'Option ''color'' specifies the color of ellipsoids:',
      '',
      '>> options.fill  = 1;',
      '>> options.color = [1 0 0.5; 0.7 0 0; 0 0.5 0; 0 0.5 0.5];',
      '>> plot(E1, E2, EA, options);'
    };

    
    NN = NN + 1;
    slide(NN).code = {
      'plot(E1, ''y'', E2, ''b'', E3, ''g'', E4, ''r'');'
    };
    slide(NN).text = {
      'Another, short way to assign colors is to use specifiers:',
      '',
      '>> plot(E1, ''y'', E2, ''b'', E3, ''g'', E4, ''r'');',
      '',
      'Allowed specifiers are:',
      '',
      '  ''r'' - red,',
      '  ''g'' - green,',
      '  ''b'' - blue,',
      '  ''c'' - cyan,',
      '  ''m'' - magenta,',
      '  ''y'' - yellow,',
      '  ''w'' - white,',
      '  ''k'' - black.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'plot(E1, E2, EA, ''b'');'
    };
    slide(NN).text = {
      'Specifiers are convenient to use with arrays - assigning one color to all ellipsoids in the array:',
      '',
      '>> plot(E1, E2, EA, ''b'');'
    };


    NN = NN + 1;
    slide(NN).code = {
      'E31 = ellipsoid([-1; -1; 2], [25 10 -1; 10 9 5; -1 5 6]);',
      'E32 = 2.5*ell_unitball(3) + [1; 2; -6];',
      'E33 = [2 -1 0; 0 0.8 0; 0 0 1.1] * move2origin(E31);',
      'plot(E31, E32, E33);'
    };
    slide(NN).text = {
      'Now we define three ellipsoids in R^3:',
      '', 
      '>> E31 = ellipsoid([-1; -1; 2], [25 10 -1; 10 9 5; -1 5 6]);',
      '>> E32 = 2.5*ell_unitball(3) + [1; 2; -6];',
      '>> E33 = [2 -1 0; 0 0.8 0; 0 0 1.1] * move2origin(E31);',
      '', 
      'and plot them:', 
      '', 
      '>> plot(E31, E32, E33);'
    };


    NN = NN + 1;
    slide(NN).code = {
      'o.shade = [0.6 0.2 0.3];',
      'plot(E31, ''r'', E32, ''b'', E33, ''g'', o);'
    };
    slide(NN).text = {
      'Option ''shade'', taking values from [0, 1], specifies the transparency level of each ellipsoid:',
      '',
      '>> options.shade = [0.6 0.2 0.3];',
      '>> plot(E31, E32, E33, options);'
    };


    NN = NN + 1;
    slide(NN).code = {
      'B1 = [1 0 0; 0 1 0]''; P1 = projection([E31 E32 E33], B1);',
      'B2 = [1 0 0; 0 0 1]''; P2 = projection([E31 E32 E33], B2);',
      'B3 = [0 1 0; 0 0 1]''; P3 = projection([E31 E32 E33], B3);',
      'o = []; o.show_all = 1;',
      'subplot(2, 2, 1); minksum([E31 E32 E33], o);',
      'title(''(a) Geometric Sum''); xlabel(''x_1''); ylabel(''x_2''); zlabel(''x_3'');',
      'subplot(2, 2, 2); minksum(P1, o);',
      'title(''(b) Projection on basis B1''); xlabel(''x_1''); ylabel(''x_2'');',
      'subplot(2, 2, 3); minksum(P2, o);',
      'title(''(c) Projection on basis B2''); xlabel(''x_1''); ylabel(''x_3'');',
      'subplot(2, 2, 4); minksum(P3, o);'
      'title(''(d) Projection on basis B3''); xlabel(''x_2''); ylabel(''x_3'');',
    };
    slide(NN).text = {
      'Geometric (Minkowski) sum of ellipsoids in R, R^2 and R^3 can be plotted. Here we plot the geometric sum of previously defined 3-dimensional ellipsoids E31, E32 and E33:',
      '',
      '>> options = []; options.show_all = 1;',
      '>> subplot(2, 2, 1); minksum([E31 E32 E33], options);',
      '',
      'Option ''show_all'' set to 1 indicates that ellipsoids, whose geometric sum is plotted, should also be displayed.',
      'Now we plot three projections of this sum onto 2-dimensional subspaces:',
      '',
      '>> B1 = [1 0 0; 0 1 0]''; P1 = projection([E31 E32 E33], B1);',
      '>> subplot(2, 2, 1); minksum([E31 E32 E33], options);',
      '>> B2 = [1 0 0; 0 0 1]''; P2 = projection([E31 E32 E33], B2);',
      '>> subplot(2, 2, 3); minksum(P2, options);',
      '>> B3 = [0 1 0; 0 0 1]''; P3 = projection([E31 E32 E33], B3);',
      '>> subplot(2, 2, 4); minksum(P3, options);'
    };


    NN = NN + 1;
    slide(NN).code = {
      'o = []; o.fill = 1; o.color = [0 1 0]; subplot(1, 1, 1); minksum(P2, o);'
    };
    slide(NN).text = {
      'To change the color of geometric sum, option ''color'' should be used. In 2-dimensional case, option ''fill'' set to 1 indicates that the plotted set should be filled with color.',
     '',
     '>> options       = [];',
     '>> options.color = [0 1 0];',
     '>> options.fill  = 1;',
     '>> minksum(P2, options);'
    };


    NN = NN + 1;
    slide(NN).code = {
      'E = ellipsoid([2 -1 0; -1 1 0; 0 0 1.5]); o = []; o.show_all = 1; o.fill = 1;',
      'subplot(2, 2, 1); minkdiff(E32, E, o);',
      'title(''(a) Geometric Difference''); xlabel(''x_1''); ylabel(''x_2''); zlabel(''x_3'');',
      'subplot(2, 2, 2); minkdiff(projection(E32, B1), projection(E, B1), o)',
      'title(''(b) Projection on basis B1''); xlabel(''x_1''); ylabel(''x_2'');',
      'subplot(2, 2, 3); minkdiff(projection(E32, B2), projection(E, B2), o)',
      'title(''(c) Projection on basis B2''); xlabel(''x_1''); ylabel(''x_3'');',
      'subplot(2, 2, 4); minkdiff(projection(E32, B3), projection(E, B3), o)',
      'title(''(d) Projection on basis B3''); xlabel(''x_2''); ylabel(''x_3'');',
    };
    slide(NN).text = {
      'Geometric (Minkowski) difference of two ellipsoids, if it is nonempty, is plotted similarly to the geometric sum:'
      '',
      '>> E = ellipsoid([2 -1 0; -1 1 0; 0 0 1.5];',
      '>> options = [];',
      '>> options.show_all = 1;',
      '>> options.fill     = 1;',
      '>> subplot(2, 2, 1); minkdiff(E32, E, options);',
      '',
      'Now, as before for the geometric sum, we plot three 2-dimensional projections:',
      '',
      '>> subplot(2, 2, 2);',
      '>> minkdiff(projection(E32, B1), projection(E, B1), options)',
      '>> subplot(2, 2, 3);',
      '>> minkdiff(projection(E32, B2), projection(E, B2), options)',
      '>> subplot(2, 2, 4);',
      '>> minkdiff(projection(E32, B3), projection(E, B3), options)',
      '',
      '''minkdiff'' function accepts the same options as ''minksum''.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'H1 = hyperplane([-1; 1; -1], -9);',
      'H2 = hyperplane([0; 1; 1], 10);',
      'H3 = hyperplane([1; 0; 2]);',
      'HA = [H2 H3];',
      'subplot(1, 1, 1); plot(H1, HA);' 
    };
    slide(NN).text = {
      'Hyperplanes are plotted similarly to ellipsoids with ''plot'' function taking almost the same options. Let us define three hyperplanes in R^3:',
      '',
      '>> H1 = hyperplane([-1; 1; -1], -9);',
      '>> H2 = hyperplane([0; 1; 1], 10);',
      '>> H3 = hyperplane([1; 0; 2], 0);',
      '>> HA = [H2 H3];',
      '',
      'and plot them:',
      '',
      '>> plot(H1, HA);' 
    };


    NN = NN + 1;
    slide(NN).code = {
      'o.size = 15; plot(H1, HA, o);' 
    };
    slide(NN).text = {
      'Sizes of the plotted hyperplanes can be adjusted by modifying the ''size'' option:',
      '',
      '>> options.size = 15;',
      '>> plot(H1, HA, options);'
    };


    NN = NN + 1;
    slide(NN).code = {
      'o.size = [25 30 20]; plot(H1, HA, o);' 
    };
    slide(NN).text = {
      'Sizes can be also asjusted individually for each hyperplane:',
      '',
      '>> options.size = [25 30 20];',
      '>> plot(H1, HA, options);'
      '',
      'To display a desired piece of hyperplane, tweak ''size'' and ''center'' options together.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'HH = hyperplane([1 1; 1 -1]''); o.width = 2; o.size = 10;',
      'plot(HH(1), HH(2), ''b'', o);'
    };
    slide(NN).text = {
      'In 2-dimensional case, hyperplanes are displayed as straight lines, whose length and width are determined by ''size'' and ''width'' options correspondingly:',
      '',
      '>> HH = hyperplane([1 1; 1 -1]''); o.width = 2; o.size = 10;',
      '>> options.size  = 10;',
      '>> options.width = 2;',
      '>> plot(HH(1), HH(2), ''b'', options);'
    };


    NN = NN + 1;
    slide(NN).code = {
      'cla; axis([-4 4 -2 2]);',
      'axis([-4 4 -2 2]); grid off; axis off;',
      'text(-1, 0.5, ''THE END'', ''FontSize'', 16);'
    };
    slide(NN).text = {
      'For more information, type',
      '',
      '>> help ellipsoid/plot',
      '>> help ellipsoid/minksum',
      '>> help ellipsoid/minkdiff',
      '>> help hyperplane/plot'
    };
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/demo/ell_demo3.m <==
function slide = ell_demo3
%
%    Reachability Demo.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end

  verbose              = ellOptions.verbose;
  timegrid             = ellOptions.time_grid;
  ellOptions.verbose   = 0;
  ellOptions.time_grid = 100;

  if nargout < 1
    playshow ell_demo3;
    ellOptions.verbose   = verbose;
    ellOptions.time_grid = timegrid;
  else
    NN = 1;
    slide(NN).code = {
      'global ellOptions;',
      'cla; axis([-4 4 -2 2]);',
      'axis([-4 4 -2 2]); grid off; axis off;',
      'text(-2, 0.5, ''REACHABILITY'', ''FontSize'', 16);'
    };
    slide(NN).text = {
      '',
      'This demo presents functions for reachability analysis and verification of linear dynamical systems.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'cla; image(imread(''circuit.jpg'')); axis off; grid off;',
      'R = 4; R2 = 2; L = 0.5; L2 = 1; C = 0.1;'
    };
    slide(NN).text = {
    '',
      'Consider simple RLC circuit with two bounded inputs - current i(t) and voltage v(t) sources, as shown in the picture.',
      'The equations of this circuit are based on Ohm''s and Kirchoff''s laws.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'cla; image(imread(''circuitls.jpg'')); axis off; grid off;',
      'A = [0 -1/C; 1/L -R/L]; B = [1/C 0; 0 1/L]; CB = ell_unitball(2);',
      'A2 = [0 -1/C; 1/L2 -R2/L2]; B2 = [1/C 0; 0 1/L2];',
      'X0 = 0.00001*ell_unitball(2); T = 10; o.save_all = 1; L0 = [1 0; 0 1]'';',
      's = linsys(A, B, CB); s2 = linsys(A2, B2, CB);'
    };
    slide(NN).text = {
      'Using capacitor voltage and inductor current as state variables, we arrive at the linear system shown above. Now we assign A and B matrix values, define control bounds CB and declare a linear system object lsys:',
      '',
      '>> R = 4; L = 0.5; C = 0.1;',
      '>> A = [0 -1/C; 1/L -R/L];',
      '>> B = [1/C 0; 0 1/L];',
      '>> CB = ell_unitball(2);',
      '>> lsys = linsys(A, B, CB);'
    };


    NN = NN + 1;
    slide(NN).code = {
      'o.save_all = 1; rs = reach(s, X0, L0, T, o);',
      'ell_plot([0; 0; 0], ''k.''); cla;',
      'plot_ea(rs); hold on; plot_ia(rs);',
      'ylabel(''V_C''); zlabel(''i_L'');'
    };
    slide(NN).text = {
      'We are ready to compute the reach set approximations of this system on some time interval, say T = [0, 10], for zero initial conditions and plot them:',
      '',
      '>> X0 = 0.00001*ell_unitball(2);'
      '>> T = 10;',
      '>> options.save_all = 1;',
      '>> L0 = [1 0; 0 1]'';',
      '>> rs = reach(lsys, X0, L0, T);',
      '>> plot_ea(rs); hold on;',
      '>> plot_ia(rs);',
      '>> ylabel(''V_C''); zlabel(''i_L'');'
      '',
      'Option ''save_all'' set to 1 (by default, it is 0) indicates that the whole intermediate computation information should be saved in the reach set object. This information can be later used for refinement of the reach set approximation.',
      'On your screen you see the reach set evolving in time from 0 to 10 (reach tube). Its external and internal approximations are computed for two directions specified by matrix L0. Function ''plot_ea'' plots external (blue by default), and function ''plot_ia'' - internal (green by default) approximations.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'rs2 = evolve(rs, 20, s2); plot_ea(rs2, ''r''); plot_ia(rs2, ''y'');'
    };
    slide(NN).text = {
      'Function ''evolve'' computes the further evolution in time of already existing reach set. We computed the reach tube of our circuit for the time interval [0, 10]. Now, suppose, the dynamics of our system switched. For example, the parameters induction L and resistance R have changed:',
      '',
      '>> L2 = 1;',
      '>> R2 = 2;',
      '>> A2 = [0 -1/C; 1/L2 -R2/L2];',
      '>> B2 = [1/C 0; 0 1/L2];',
      '>> lsys2 = linsys(A2, B2, CB);',
      '',
      'Now we continue computing the reach set for the time interval [10, 20] due to the new dynamics:',
      '',
      '>> rs2 = evolve(rs, 20, s2); plot_ea(rs2, ''r''); plot_ia(rs2, ''y'');',
      '>> plot_ea(rs2, ''r''); hold on; plot_ia(rs2, ''y'');',
      '',
      'plots external (red) and internal (yellow) approximations of the reach set of the system for the time interval [10, 20] and the new dynamics.'
      'Function ''evolve'' can be used for computing the reach sets of switching systems.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'ct = cut(rs, [3 5]);',
      'cla;',
      'plot_ea(ct); hold on; plot_ia(ct); hold off',
      'ylabel(''V_C''); zlabel(''i_L'');'
    };
    slide(NN).text = {
      'To analyze the reachability of the system on some specific time segment within the computed time interval, use ''cut'' function:',
      '',
      '>> ct = cut(rs, [3 5]);',
      '>> plot_ea(ct); hold on; plot_ia(ct);',
      '',
      'plots the reach tube approximations on the time interval [3, 5].'
    };


    NN = NN + 1;
    slide(NN).code = {
      'global ellOptions; ellOptions.plot2d_grid = 800;',
      'cla; ct = cut(ct, 5); plot_ea(ct); hold on; plot_ia(ct);',
      'xlabel(''V_C''); ylabel(''i_L'');'
    };
    slide(NN).text = {
      'Function ''cut'' can also be used to obtain a snapshot of the reach set at given time within the computed time interval:',
      '',
      '>> ct = cut(ct, 5);',
      '>> plot_ea(ct); hold on; plot_ia(ct);',
      '',
      'plots the reach set approximations at time 5.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'HA = hyperplane([1 0; 1 -2]'', [4 -2]);',
      'o.width = 2; o.size = [3 6.6]; o.center = [0 -2; 0 0];',
      'plot(HA, ''r'', o); hold off;'
    };
    slide(NN).text = {
      'Function ''intersect'' is used to determine whether the reach set external or internal approximation intersects with given hyperplanes.',
      '',
      '>> HA = hyperplanes([1 0; 1 -2]'', [4 -2]);',
      '>> intersect(ct, HA, ''e'');',
      '',
      'ans =',
      '',
      '     1     1',
      '',
      '>> intersect(ct, HA, ''i'');'
      '',
      'ans =',
      '',
      '     0     0',
      '',
      'Both hyperplanes (red) intersect the external approximation (blue) but do not intersect the internal approximation (green) of the reach set. It leaves the question whether the actual reach is intersected by these hyperplanes open.' 
    };


    NN = NN + 1;
    slide(NN).code = {
      'ct = cut(refine(rs, [1 1; 1 -1]''), 5);',
      'plot_ea(ct); hold on; plot_ia(ct); plot(HA, ''r'', o); hold off;',
      'xlabel(''V_C''); ylabel(''i_L'');'
    };
    slide(NN).text = {
      'In case when it cannot be determined if the actual reach set intersects with given hyperplanes, use ''refine'' function to improve the quality of approximations. This function computes external and internal ellipsoidal tubes for additional directions.',
      '',
      '>> LL = [1 1; 1 -1]'';',
      '>> rrs = refine(rs, LL);',
      '>> ct = cut(rrs, 5);',
      '>> intersect(ct, HA, ''i'');',
      '',
      'ans =',
      '',
      '     1     1',
      '',
      'After refinement, we see that the hyperplanes (red) intersect the internal approximation of the reach set (green). Hence, these hyperplanes intersect the actual reach set at time 5.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'E1 = ellipsoid([2; -1], [4 -2; -2 2]);',
      'E2 = ell_unitball(2) - [6; -1];',
      'plot_ea(ct); hold on; plot_ia(ct); plot(E1, ''r'', E2, ''k'', o); hold off;',
      'xlabel(''V_C''); ylabel(''i_L'');'
    };
    slide(NN).text = {
      'Function ''intersect'' works with ellipsoids as well as with hyperplanes:',
      '',
      '>> E1 = ellipsoid([2; -1], [4 -2; -2 2]);',
      '>> E2 = ell_unitball(2) - [6; -1];',
      '>> intersect(ct, [E1 E2], ''i'');',
      '',
      'ans =',
      '',
      '     1     0',
      '',
      'We see that ellipsoid E1 (red) intersects with the internal approximation (green) - hence, with the actual reach set. Ellipsoid E2 (black) does not intersect the internal approximation, but does it intersect the actual reach set?',
      '',
      '>> intersect(ct, E2, ''e'');',
      '',
      'ans =',
      '',
      '     0',
      '',
      'Since ellipsoid E2 (black) does not intersect the external approximation (intersection of blue ellipsoids), it does not intersect the actual reach set.'
      'To work directly with ellipsoidal representations of external and internal approximations, bypassing the reach set object, use functions ''get_ea'' and ''get_ia''. They return ellipsoidal arrays that can be treated by the functions of ellipsoidal calculus (see ell_demo1).'
    };


    NN = NN + 1;
    slide(NN).code = {
      'global ellOptions; ellOptions.plot2d_grid = 200;',
      'A = {''0'' ''-10''; ''1/(2 + sin(t))'' ''-4/(2 + sin(t))''};',
      'B = {''10'' ''0''; ''0'' ''1/(2 + sin(t))''};',
      's = linsys(A, B, CB); rs = reach(s, X0, L0, 10);',
      'cla; ell_plot([0; 0; 0], ''.'');'
      'cla; plot_ea(rs); hold on; plot_ia(rs);',
      'ylabel(''V_C''); zlabel(''i_L'');'
    };
    slide(NN).text = {
      'Suppose, induction L depends on t, for example, L = 2 + sin(t). Then, linear system object can be declared using symbolic matrices:',
      '',
      '>> A = {''0'' ''-10''; ''1/(2 + sin(t))'' ''-4/(2 + sin(t))''};',
      '>> B = {''10'' ''0''; ''0'' ''1/(2 + sin(t))''};',
      '>> s = linsys(A, B, CB);',
      '',
      'Now the reach set of the system can be computed and plotted just as before:',
      '',
      '>> rs = reach(lsys, X0, L0, 10);',
      '>> plot_ea(rs); hold on; plot_ia(rs);'
    };


    NN = NN + 1;
    slide(NN).code = {
      '[XX, tt] = get_goodcurves(rs);',
      'x1 = [tt; XX{1}]; x2 = [tt; XX{2}];',
      'ell_plot(x1, ''r'', ''LineWidth'', 2);',
      'ell_plot(x2, ''r'', ''LineWidth'', 2); hold off;'
    };
    slide(NN).text = {
      'Function ''get_goodcurves'' is used to obtain the trajectories formed by points where the approximating ellipsoids touch the boundary of the reach set. Each such trajectory is defined by the value of initial direction. For this example we computed approximations for two directions.',
      '',
      '>> [XX, tt] = get_goodcurves(rs);',
      '>> x1 = XX{1};',
      '>> x2 = XX{2};',
      '>> plot3(tt, x1(1, :), x1(2, :), ''r'', ''LineWidth'', 2); hold on;',
      '>> plot3(tt, x2(1, :), x2(2, :), ''r'', ''LineWidth'', 2);',
      '',
      'plots the "good curve" trajectories (red) corresponding to the computed approximations.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'G = [1; 0]; V.center = {''2*cos(t)''}; V.shape = {''0.09*(sin(t))^2''};',
      's = linsys(A, B, CB, G, V);',
      'rs = reach(s, X0, L0, 10);',
      'cla; plot_ea(rs); hold on; plot_ia(rs); hold off;',
      'ylabel(''V_C''); zlabel(''i_L'');'
    };
    slide(NN).text = {
      'We can also compute the closed-loop reach set of the system in the presence of bounded disturbance. It is a guaranteed reach set. That is, no matter what the disturbance is (within its bounds), the system can reach one of those states. (Notice that such reach sets may be empty.)',
      '',
      'Let disturbance bounds depend on time:',
      '',
      '>> DB.center = {''2*cos(t)''};',
      '>> DB.shape = {''0.09*(sin(t))^2''};',
      '>> G = [1; 0];',
      '',
      'Now we declare the linear system object with disturbance:',
      '',
      '>> lsys = linsys(A, B, CB, G, DB);',
      '',
      'Compute and plot the reach tube approximations:',
      '',
      '>> rs = reach(s, X0, L0, 10);',
      '>> plot_ea(rs); hold on; plot_ia(rs);'
    };


    NN = NN + 1;
    slide(NN).code = {
      'cla; image(imread(''springmass.jpg'')); axis off; grid off;'
    };
    slide(NN).text = {
      'Consider the spring-mass system displayed on the screen. It consists of two blocks, with masses m1 and m2, connected by three springs with spring constants k1 and k2 as shown. It is assumed that there is no friction between the blocks and the floor. The applied forces u1 and u2 must overcome the spring forces and remainder is used to accelerate the blocks.',
      '',
      'Thus, we arrive at equations shown in the picture.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'cla; image(imread(''springmassls.jpg'')); axis off; grid off;',
      'k1 = 50; k2 = 47; m1 = 1.5; m2 = 2;',
      'A = [0 0 1 0; 0 0 0 1; -(k1+k2)/m1 k2/m1 0 0; k2/m2 -(k1+k2)/m2 0 0];',
      'B = [0 0; 0 0; 1/m1 0; 0 1/m2];'
      'U = 5*ell_unitball(2);',
      's = linsys(A, B, U);',
      'T = 5; X0 = 0.0001*ell_unitball(4) + [2; 3; 0; 0];',
      'L = [1 0 -1 1; 0 -1 1 1]'';',
    };
    slide(NN).text = {
      'Defining x3 = dx1/dt and x4 = dx2/dt, we get the linear system shown in the picture.',
      '',
      'For k1 = 50, k2 = 47, m1 = 1.5 and m2 = 2, we can assign the matrix values:',
      '',
      '>> k1 = 50; k2 = 47; m1 = 1.5; m2 = 2;',
      '>> A = [0 0 1 0; 0 0 0 1; -(k1+k2)/m1 k2/m1 0 0; k2/m2 -(k1+k2)/m2 0 0];',
      '>> B = [0 0; 0 0; 1/m1 0; 0 1/m2];'
      '',
      'Specify control bounds:',
      '',
      '>> U = 5 * ell_unitball(2);',
      '',
      'And create linear system object:',
      '',
      '>> lsys = linsys(A, B, U);'
    };


    NN = NN + 1;
    slide(NN).code = {
      'rs = reach(s, X0, L, T);'
      'ps = projection(rs, [1 0 0 0; 0 1 0 0]'');',
      'ell_plot([0; 0; 0], ''k.''); cla;',
      'plot_ea(ps); hold on; plot_ia(ps);'
    };
    slide(NN).text = {
      'Define the initial conditions and the end time:',
      '',
      '>> X0 = [2; 3; 0; 0] + 0.00001*ell_unitball(4);',
      '>> T = 5;',
      '',
      'Now we are ready to compute the reach set approximations and plot the reach tube projected onto (x1, x2) subspace. We shall compute the approximations for two directions.',
      '',
      '>> L = [1 0 -1 0; 0 -1 1 1]'';',
      '>> rs = reach(lsys, X0, L, T);'
      '>> ps = projection(rs, [1 0 0 0; 0 1 0 0]'');',
      '>> plot_ea(ps); hold on; plot_ia(ps);'
    };


    NN = NN + 1;
    slide(NN).code = {
      '[cnt, tt] = get_center(ps); cnt = [tt; cnt];',
      'ell_plot(cnt, ''r'', ''LineWidth'', 2); hold off;'
    };
    slide(NN).text = {
      'Function ''get_center'' is used to obtain the trajectory of the center of the reach set:',
      '',
      '>> [cnt, tt] = get_center(ps);',
      '>> plot3(tt, cnt(1, :), cnt(2, :), ''r'', ''LineWidth'', 2);',
      '',
      'plots the trajectory of reach set center (red).'
    };


    NN = NN + 1;
    slide(NN).code = {
      'T = [5 0]; rs = reach(s, X0, L, T);'
      'ps = projection(rs, [1 0 0 0; 0 1 0 0]'');',
      'cla;',
      'plot_ea(ps); hold on; plot_ia(ps); hold off;'
    };
    slide(NN).text = {
      'We can also compute backward reach set of the system:',
      '',
      '>> T = [5 0];',
      '>> brs = reach(lsys, X0, L, T);',
      '>> bps = projection(brs, [1 0 0 0; 0 1 0 0]'');',
      '>> plot_ea(bps); hold on; plot_ia(bps);',
      '',
      'plots approximations of backward reach tube of the system for target point [2; 3] (used to be initial condition in the previous example, hence, is still denoted X0 in the code), terminating time 5 and initial time 0.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'cla; image(imread(''econ.jpg'')); axis off; grid off;',
      'A0 = [0.2 0 -0.4; 0 0 -0.6; 0 0.5 -1];',
      'A1 = [0.54 0 0.4; 0.06 0 0.6; 0.6 0 1];',
      'A  = [zeros(3, 3) eye(3); A0 A1];',
      'B1 = [-1.6 0.8; -2.4 0.2; -4 2]; B = [zeros(3, 2); B1];',
      'clear U;',
      'U.center = {''(k+7)/100''; ''2''}; U.shape = [0.02 0; 0 1];',
      'X0 = ellipsoid([1; 0.5; -0.5; 1.10; 0.55; 0], eye(6));',
      'lsys = linsys(A, B, U, [], [], [], [], ''d'');',
      'L0 = [1 0 0 0 0 0; 0 1 0 0 0 0; 0 0 1 0 0 1; 0 1 0 1 1 0; 0 0 -1 1 0 1; 0 0 0 -1 1 1]'';'
    };
    slide(NN).text = {
      'As an example of discrete-time linear system, we shall consider economic model entitled ''multiplier-accelerator'', which is due to Samuelson (1939). It addresses the problem of income determination and business cycle.',
      'Denote:',
      '        C - consumption,',
      '        V - investment,',
      '        F - effective demand,',
      '        Y - national income,',
      '        R - interest rate,',
      '        k - time period.',
      '',
      'The 6-dimensional linear system is shown in the picture.',
      'Assign matrix values and define the linear system object (notice, it is discrete-time):',
      '',
      '>> A0 = [0.2 0 -0.4; 0 0 -0.6; 0 0.5 -1];',
      '>> A1 = [0.54 0 0.4; 0.06 0 0.6; 0.6 0 1];',
      '>> A  = [zeros(3, 3) eye(3); A0 A1];',
      '>> B1 = [-1.6 0.8; -2.4 0.2; -4 2];',
      '>> B  = [zeros(3, 2); B1];',
      '>> U.center = {''(k+7)/100''; ''2''};',
      '>> U.shape  = [0.02 0; 0 1];',
      '>> lsys = linsys(A, B, U, [], [], [], [], ''d'');'
    };


    NN = NN + 1;
    slide(NN).code = {
      'N  = 4;',
      'rs = reach(lsys, X0, L0, N);'
      'BB = [0 0 0 0 1 0; 0 0 0 0 0 1]'';',
      'ps = projection(rs, BB);',
      'plot_ea(ps); hold on; plot_ia(ps); hold off;',
      'ylabel(''V[k]''); zlabel(''Y[k]'');'
    };
    slide(NN).text = {
      'Now we compute the reach set for N = 4 time steps and plot the projection onto (V[k], Y[k]) subspace:',
      '',
      '>> X0 = ellipsoid([1; 0.5; -0.5; 1.10; 0.55; 0], eye(6));',
      '>> L0 = [1 0 0 0 0 0; 0 1 0 0 0 0; 0 0 1 0 0 1; 0 1 0 1 1 0; 0 0 -1 1 0 1; 0 0 0 -1 1 1]'';'
      '>> N  = 4;',
      '>> rs = reach(lsys, X0, L0, N);'
      '>> BB = [0 0 0 0 1 0; 0 0 0 0 0 1]'';',
      '>> ps = projection(rs, BB);',
      '>> plot_ea(ps); hold on; plot_ia(ps);',
      '',
      'Forward reach sets can be computed for singular discrete-time systems as well. Backward reach sets, on the other hand, can be computed only for nonsingular discrete-time systems.'
    };


    NN = NN + 1;
    slide(NN).code = {
      'cla; axis([-4 4 -2 2]);',
      'title('''');',
      'axis([-4 4 -2 2]); grid off; axis off;',
      'text(-1, 0.5, ''THE END'', ''FontSize'', 16);'
    };
    slide(NN).text = {
      'For more information, type',
      '',
      '>> help linsys',
      '',
      'and',
      '',
      '>> help reach/contents',
    };
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/ellipsoids_init.m <==
function out = ellipsoids_init(varargin)
% 
% ELLIPSOIDS_INIT - initializes Ellipsoidal Toolbox.
% 
% Any routine of Ellipsoidal Toolbox can be called with user-specified values
% of different parameters. To make Ellipsoidal Toolbox as user-friendly as
% possible, we provide the option to store default values of the parameters
% in variable ellOptions, which is stored in MATLAB's workspace as a global
% variable (i.e. it stays there unless one types 'clear all'). 
%

  global ellOptions;


  ellOptions.version = '1.1.2';
  ellOptions.verbose = 1; % verbosity 1 ==> ON, 0 ==> OFF
  if ellOptions.verbose > 0
    fprintf('Initializing Ellipsoidal Toolbox version %s ...\n', ellOptions.version);
  end


  ellOptions.abs_tol = 1e-7; % absolute tolerance
  ellOptions.rel_tol = 1e-6; % relative tolerance


  % ODE solver parameters.
  ellOptions.time_grid          = 200;   % density of the time grid
  ellOptions.ode_solver         = 1;     % 1 ==> RK45, 2 ==> RK23, 3 ==> Adams
  ellOptions.norm_control       = 'on';  % on/off norm control in ODE solver
  ellOptions.ode_solver_options = 0;     % 0 - default, 1 - user-defined
  
  
  % Solver for nonlinear optimization problem with nonlinear constraints:
  %        Minimize:   f(x)
  %        Subject to: g(x) <= 0, h(x) = 0.
  % Used for distance calculation.
  % nlcp_solver = 0 - use the solver that comes with Ellipsoidal Toolbox.
  % nlcp_solver = 1 - use the routines from MATLAB Optimization Toolbox.
  ellOptions.nlcp_solver = 0;


  ellOptions.plot2d_grid = 200; % grid density for plotting in 2D
  ellOptions.plot3d_grid = 200; % grid density for plotting in 3D


  % YALMIP settings.
  try
    ellOptions.sdpsettings = sdpsettings('Verbose', 0, 'warning', 0, 'cachesolvers', 1);
  catch
    warning('YALMIP not found, some functionality may be not accessible.');
    ellOptions.sdpsettings = [];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/graphics/ell_plot.m <==
function h = ell_plot(x, varargin)
%
%
% Description:
% ------------
%
%    Wrapper for PLOT and PLOT3 functions.
%    First argument must be a vector, or an array of vectors, in 1D, 2D or 3D.
%    Other arguments are the same as for PLOT and PLOT3 functions.
%
%
% Output:
% -------
%
%    Plot handle.
%
%
% See also:
% ---------
%
%    PLOT, PLOT3.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  [m, n] = size(x);
  if m > 3
    error('ELL_PLOT: can only plot 1D, 2D and 3D vectors.');
  end


  switch m
    case 1,
      y = zeros(1, n);
      h = plot(x, y, varargin{:});

    case 2,
      xx = x(1, :);
      yy = x(2, :);
      h  = plot(xx, yy, varargin{:});  

    otherwise,
      xx = x(1, :);
      yy = x(2, :);
      zz = x(3, :);
      h  = plot3(xx, yy, zz, varargin{:});  

  end

  if nargout == 0
    clear h;
  end 

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/graphics/ell_square_facets.m <==
function facets = ell_square_facets(epoints_num, points_num)
%
% ELL_SQUARE_FACETS - generates square facets to be used in PATCH function call.
%
%
% Description:
% ------------
%
%    ELL_SQUARE_FACETS(M, N)  Generates square facets for the PATCH call.
%
%
% Output:
% -------
%
%    Array of facets.
%
%
% See also:
% ---------
%
%    PATCH, CONVHULLN.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  td         = 1:1:(points_num);
  I          = transpose(1:1:(epoints_num-1));
  adtime     = transpose(td(1:(end-1)));
  ttime_data = adtime*epoints_num;
  adtime     = (adtime.'-1)*epoints_num;
  adtime     = adtime(ones(1, epoints_num-1), :);
  Ie         = I(:, ones(1, points_num-1)) + adtime;
  Ie         = Ie(:);

  part1_facet_data = [Ie,Ie+1, Ie+1+epoints_num, Ie+epoints_num];
  part2_facet_data = [ttime_data, ...
                      ttime_data+1-epoints_num, ...
                      ttime_data+1, ...
                      ttime_data+epoints_num];
  facets           = zeros((points_num-1)*epoints_num, 4);

  for d = 1:1:4
    facets(:, d) = [part1_facet_data(:, d); part2_facet_data(:, d)];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/graphics/ell_triag_facets.m <==
function facets = ell_triag_facets(epoints_num, points_num)
%
% ELL_TRIAG_FACETS - generates triangular facets to be used in PATCH function call.
%
%
% Description:
% ------------
%
%    ELL_TRIAG_FACETS(M, N)  Generates triangular facets for the PATCH call.
%
%
% Output:
% -------
%
%    Array of facets.
%
%
% See also:
% ---------
%
%    PATCH, CONVHULLN.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%


  td         = 1:1:(points_num);
  I          = transpose(1:1:(epoints_num-1));
  adtime     = transpose(td(1:(end-1)));
  ttime_data = adtime*epoints_num;
  adtime     = (adtime.'-1)*epoints_num;
  adtime     = adtime(ones(1, epoints_num-1), :);
  Ie         = I(:, ones(1, points_num-1)) + adtime;
  Ie         = Ie(:);

  part1_facet_data_1 = [Ie, Ie+1, Ie+1+epoints_num];
  part1_facet_data_2 = [Ie+1+epoints_num, Ie+epoints_num, Ie];
  part2_facet_data_1 = [ttime_data, ttime_data+1-epoints_num, ttime_data+1];
  part2_facet_data_2 = [ttime_data+1, ttime_data+epoints_num, ttime_data];
  facets             = zeros((points_num-1)*epoints_num*2,3);

  for d = 1:1:3
    facets(:, d) = [part1_facet_data_1(:, d); ...
                    part1_facet_data_2(:, d); ...
                    part2_facet_data_1(:, d); ...
                    part2_facet_data_2(:, d)];
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/install.m <==
function install(root)
%
% Install Ellipsoidal Toolbox.
%

  fprintf('Installing Ellipsoidal Toolbox version 1.1.2 ...\n\n');

  if ~exist('root', 'var')
    root = pwd;
  end

  adddir([root]);
  adddir([root '/auxiliary']);
  adddir([root '/control']);
  adddir([root '/control/auxiliary']);
  adddir([root '/demo']);
  adddir([root '/graphics']);
  adddir([root '/solvers']);
  adddir([root '/solvers/gradient']);
  
  fprintf('To finish the installation, go to ''File'' --> ''Set Path...'' and click ''Save''.\n\n');

  return;



  

%%%%%%%%

function adddir(directory)

  if isempty(dir(directory))
    error(['Directory ' directory ' not found!']);
  else
    addpath(directory);
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/solvers/gradient/ell_nlfnlc.m <==
function [X, FVAL] = ell_nlfnlc(objf, x0, nlcf, Options, varargin)
%
% ELL_NLFNLC - computes minimum of nonlinear function with nonlinear constraints.
%
%
% Description:
% ------------
%
%    [X, FVAL] = ELL_NLFNLC(OBJFUN, X0, NLCF)  Find minimum of the function
%                specified by OBJFUN (inline or function handler) with nonlinear
%                constraints specified by NLCF (inline or function handler) using
%                gradient optimization method starting at initial vector X0.
%    [X, FVAL] = ELL_NLFNLC(OBJFUN, X0, NLCF, OPTIONS, P1, P2, ...)
%                In OPTIONS parameter the user can specify if he wants
%                to provide his own gradient values by setting
%                           OPTIONS.fungrad = 1,
%                and/or
%                           OPTIONS.congrad = 1
%                P1, P2, ... are optional parameters that are passed to
%                the objective function OBJFUN and to the constraint function NLCF.
%
%    Function OBJFUN takes X as input parameter and returns value of the nonlinear
%    objective function at that point. If OPTIONS.fungrad is set to 1, it
%    also returns the value of the gradient of this function at that point.
%    Function NLCF takes vector X as input and returns a pair of matrices
%    [A, B], that describes nonlinear constraints on X in the form
%                          A X <= 0,
%                          B X  = 0.
%    Either A or B (but not both) can be empty. If OPTIONS.congrad is set to 1,
%    then NLCF returns [A, B, C, D] where C is partial derivatives of the
%    constraint vector of inequalities A, and D - partial derivatives of 
%    constraint vector of equalities B.
%
%    Example of how ELL_NLFNLC function is used can be found in ELLIPSOID/DISTANCE.
%
%
% Output:
% -------
%
%    X    - vector at which the minimum is achieved,
%    FVAL - value of objective function at minimum.
%
%
% See also:
% ---------
%
%    YALMIP, SEDUMI.
%

%
% Author:
% -------
%
%    Alex Kurzhanskiy <akurzhan@eecs.berkeley.edu>
%

  global ellOptions;

  if ~isstruct(ellOptions)
    evalin('base', 'ellipsoids_init;');
  end


  if nargin < 3
    error('ELL_NLFNLC: function requires at least four input arguments.');
  end
  
  if (nargin < 4) | ~(isstruct(Options))
    Options = [];
  end

  lenVarIn          = length(varargin);
  XOUT              = x0(:);
  X                 = x0;
  numberOfVariables = length(XOUT);

  if ~(isfield(Options, 'fungrad')) 
    Options.fungrad = 0;
  end
  if ~(isfield(Options, 'congrad')) 
    Options.congrad = 0;
  end

  % Convert to inline function as needed
  if ~isempty(objf)
    [funfcn, msg] = fcnchk(objf, length(varargin));
    if ~(isempty(msg))
      error(msg);
    end
  else
    error('ELL_NLFNLC: first argument must be a function or inline object.');
  end

  if Options.fungrad > 0
    funfcn = {'fungrad', 'ell_nlfnlc', funfcn, funfcn, []};
  else
    funfcn = {'fun', 'ell_nlfnlc', funfcn, funfcn, []};
  end

  if ~isempty(nlcf)
    [confcn, msg] = fcnchk(nlcf, length(varargin));
    if ~(isempty(msg))
      error(msg);
    end
  else
    error('ELL_NLFNLC: third argument must be a function or inline object.');
  end

  if Options.congrad > 0
    confcn = {'fungrad', 'ell_nlfnlc', confcn, confcn, []};
  else
    confcn = {'fun', 'ell_nlfnlc', confcn, confcn, []};
  end

  CHG              = 1e-7*abs(XOUT)+1e-7*ones(numberOfVariables, 1);
  X(:)             = XOUT;

  % Evaluate function
  GRAD = zeros(numberOfVariables, 1);

  switch funfcn{1}
    case 'fungrad',
      try
        [f, GRAD(:)] = feval(funfcn{3}, X, varargin{:});
      catch
        error(sprintf('ELL_NLFNLC: error in the objective function: %s', lasterr));
      end

    otherwise, 
      try
        f = feval(funfcn{3}, X, varargin{:});
      catch
        error(sprintf('ELL_NLFNLC: error in the objective function: %s', lasterr));
      end

  end

  % Evaluate constraints
  switch confcn{1}
    case 'fungrad',
      try
        [ctmp, ceqtmp, cGRAD, ceqGRAD]  = feval(confcn{3}, X, varargin{:});
        c                               = ctmp(:);
        ceq                             = ceqtmp(:);
      catch
        error(sprintf('ELL_NLFNLC: error in the constraint function: %s', lasterr));
      end

    otherwise,
      try 
        [ctmp, ceqtmp] = feval(confcn{3}, X, varargin{:});
        c              = ctmp(:);
        ceq            = ceqtmp(:);
        cGRAD          = zeros(numberOfVariables, length(c));
        ceqGRAD        = zeros(numberOfVariables, length(ceq));
      catch
        error(sprintf('ELL_NLFNLC: error in the constraint function: %s', lasterr));
      end

  end

  [cgrow, cgcol]     = size(cGRAD);
  [ceqgrow, ceqgcol] = size(ceqGRAD);
  ineq               = length(c);
  eq                 = length(ceq);

  if (cgrow ~= numberOfVariables) & (cgcol ~= ineq)
    error('ELL_NLFNLC: gradient of the nonlinear inequality constraints is the wrong size.')
  end
  if (ceqgrow ~= numberOfVariables) & (ceqgcol ~= eq)
    error('ELL_NLFNLC: gradient of the nonlinear equality constraints is the wrong size.')
  end

  [X, FVAL, status] = nlcp_solve(funfcn, X, confcn, Options, 0, ...
                                 CHG, f, GRAD, c, ceq, cGRAD, ceqGRAD, varargin{:});

  if status < 0
    if ellOptions.verbose > 0
      fprintf('ELL_NLFNLC: Warning! NLCP solver cannot compute the minimum.\n');
    end
  elseif status == 0
    if ellOptions.verbose > 0
      fprintf('ELL_NLFNLC: Warning! Maximum of function evaluations exceeded.\n');
    end
  end

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/solvers/gradient/private/compute_direction.m <==
function [sd, dirType] = compute_direction(Z, H, gf, nvars, f)
%
% COMPUTE_DIRECTION - computes a search direction in a subspace defined by Z.
%

  Newton       = 1;
  NegCurv      = 2;
  SteepDescent = 3;
  projH        = Z'*H*Z;
  [R, p]       = chol(projH);

  if ~p
    sd      = - Z*(R \ ( R'\(Z'*gf)));
    dirType = Newton;
  else
    [L, sn] = choltr(projH);
    if ~isempty(sn) & (sn'*projH*sn < -sqrt(eps))
      sd      = Z*sn;
      dirType = NegCurv;
    else
      sd      = - Z*(Z'*gf);
      dirType = SteepDescent;
    end
  end

  if gf'*sd > 0
    sd = -sd;
  end

  return;





%%%%%%%%
function [L, sn] = choltr(A)
%
% CHOLTR - computes Cholesky factor or direction of negative curvature.
%

  sn = [];
  n    = size(A, 1);
  L    = eye(n);
  tol  = 0;

  for k = 1:(n - 1)
    if A(k, k) <= tol
      elem       = zeros(length(A), 1); 
      elem(k, 1) = 1;
      sn         = L'\elem;
    else
      L(k, k) = sqrt(A(k, k));
      s       = (k + 1):n;
      L(s, k) = A(s, k)/L(k, k);
      for j = (k + 1):n
        A(j:n, j) = A(j:n, j) - L(j:n, k)*L(j, k);
      end
    end
  end

  if A(n, n) <= tol
    elem       = zeros(length(A), 1); 
    elem(n, 1) = 1;
    sn         = L'\elem;
  else
    L(n, n) = sqrt(A(n, n));
  end

  return;



==> code/lib/ellipsoids_112_lite/ellipsoids/solvers/gradient/private/nlcp_solve.m <==
function [x, FVAL, EXITFLAG] = ...
         nlcp_solve(funfcn, x, confcn, OPTIONS, meritFunctionType, ...
                    CHG, fval, gval, ncineqval, nceqval, gncval, gnceqval, varargin);
%
% NLCP_SOLVE - nonlinear function minimizer under nonlinear constraints.
%

  status            = 0; 
  EXITFLAG          = 1;
  iter              = 0;
  XOUT              = x(:);
  gradflag          = OPTIONS.fungrad;
  gradconstflag     = OPTIONS.congrad;
  numberOfVariables = length(XOUT);
  bestf             = Inf;
  FVAL              = [];
  lambda            = [];
  lambdaNLP         = [];
  lb                = -Inf*ones(numberOfVariables, 1);
  lenlb             = numberOfVariables;
  arglb             = ~isinf(lb);
  ub                = Inf*ones(numberOfVariables, 1);
  lenub             = numberOfVariables;
  argub             = ~isinf(ub);
  Ain               = [];
  Aeq               = [];
  Bin               = [];
  Beq               = [];
  stepsize          = 1;
  HESS              = eye(numberOfVariables);
  tolX              = 1e-7;
  tolFun            = 1e-7;
  tolCon            = 1e-7;
  DiffMinChange     = 1e-8;
  DiffMaxChange     = 1e-1;
  DerivativeCheck   = 0;
  maxFunEvals       = 200 * numberOfVariables;
  maxIter           = 400;

  %if  strcmp(funfcn{2}, 'fminimax') |  strcmp(funfcn{2}, 'fgoalattain')
  %  lb(end + 1) = -Inf;
  %  ub(end + 1) = Inf;
  %end

  A                = zeros(0, numberOfVariables);
  B                = zeros(0, 1);
  Aeq              = zeros(0, numberOfVariables);
  Beq              = zeros(0, 1);
  NEWLAMBDA        = [];
  LAMBDA           = [];
  OLDLAMBDA        = [];
  x(:)             = XOUT;
  f                = fval;
  nceq             = nceqval;
  ncineq           = ncineqval;
  nc               = [nceq; ncineq];
  c                = [Aeq*XOUT-Beq; nceq; A*XOUT-B; ncineq];
  non_eq           = length(nceq);
  non_ineq         = length(ncineq);
  [lin_eq, Aeqcol] = size(Aeq);
  [lin_ineq, Acol] = size(A);
  eq               = non_eq + lin_eq;
  ineq             = non_ineq + lin_ineq;
  ncstr            = ineq + eq;
  ga               = [abs(c((1:eq)')); c((eq+1:ncstr)')];

  if ~isempty(c)
    mg = max(ga);
  else
    mg = 0;
  end

  % Evaluate initial analytic gradients and check size
  if gradflag | gradconstflag
    if gradflag
      gf_user = gval;
    end
    if gradconstflag
      gnc_user = [gnceqval, gncval];
    else
      gnc_user = [];
    end
    if isempty(gnc_user) & isempty(nc)
      gnc      = nc';
      gnc_user = nc';
    end
  end

  OLDX         = XOUT;
  OLDC         = c; 
  OLDNC        = nc;
  OLDgf        = zeros(numberOfVariables, 1);
  gf           = zeros(numberOfVariables, 1);
  OLDAN        = zeros(ncstr, numberOfVariables);
  LAMBDA       = zeros(ncstr, 1);
  lambdaNLP    = zeros(ncstr, 1);
  numFunEvals  = 1;
  numGradEvals = 1;
  GNEW         = 1e8*CHG;

  % Main loop
  while status ~= 1
    % Gradients
    if ~gradconstflag | ~gradflag | DerivativeCheck
      oldf   = f;
      oldnc  = nc;
      len_nc = length(nc);
      ncstr  =  lin_eq + lin_ineq + len_nc;     
      gnc    = zeros(numberOfVariables, len_nc);
      CHG    = -1e-8./(GNEW + eps);
      CHG    = sign(CHG + eps).*min(max(abs(CHG), DiffMinChange), DiffMaxChange);
      for gcnt = 1:numberOfVariables
        temp       = XOUT(gcnt);
        XOUT(gcnt) = temp + CHG(gcnt);
        x(:)       = XOUT; 
        if ~gradflag | DerivativeCheck
          f           = feval(funfcn{3}, x, varargin{:});
          gf(gcnt, 1) = (f - oldf)/CHG(gcnt);
        end
        if ~gradconstflag | DerivativeCheck
          [nctmp, nceqtmp] = feval(confcn{3}, x, varargin{:});
          nc               = [nceqtmp(:); nctmp(:)];
          if ~isempty(nc)
            gnc(gcnt, :) = (nc - oldnc)'/CHG(gcnt); 
          end
        end
        XOUT(gcnt) = temp;
      end
      
      % Gradient check
      if DerivativeCheck == 1 & (gradflag | gradconstflag) % analytic exists
        if gradflag
          gfFD = gf;
          gf   = gf_user;
          if isa(funfcn{4}, 'inline')
            graderr(gfFD, gf, formula(funfcn{4}));
          else
            graderr(gfFD, gf, funfcn{4});
          end
        end
        if gradconstflag
          gncFD = gnc; 
          gnc   = gnc_user;
          if isa(confcn{4}, 'inline')
            graderr(gncFD, gnc, formula(confcn{4}));
          else
            graderr(gncFD, gnc, confcn{4});
          end
        end         
        DerivativeCheck = 0;
      elseif gradflag | gradconstflag
        if gradflag
          gf = gf_user;
        end
        if gradconstflag
          gnc = gnc_user;
        end
      end
      numFunEvals = numFunEvals + numberOfVariables;
      f           = oldf;
      nc          = oldnc;
    else
      gnc = gnc_user;
      gf  = gf_user;
    end  
   
   % Add in Aeq and A
   if ~isempty(gnc)
     gc = [Aeq', gnc(:, 1:non_eq), A', gnc(:, non_eq+1:non_ineq+non_eq)];
   elseif ~isempty(Aeq) | ~isempty(A)
     gc = [Aeq', A'];
   else
     gc = zeros(numberOfVariables, 0);
   end
   AN       = gc';

   if iter > 0
     if meritFunctionType == 1 
         optimError = inf;
     else
       normgradLag = norm(gf + AN'*lambdaNLP, inf);
       normcomp    = norm(lambdaNLP(eq+1:ncstr).*c(eq+1:ncstr), inf);
       if isfinite(normgradLag) & isfinite(normcomp)
         optimError = max(normgradLag, normcomp);
       else
         optimError = inf;
       end
     end
     feasError  = mg;
     optimScal  = 1;
     feasScal   = 1; 

     % Test convergence
     if (optimError < tolFun*optimScal) & (feasError < tolCon*feasScal)
       EXITFLAG     = 1;
       status       = 1;
       active_const = find(LAMBDA > 0);
     elseif ((max(abs(SD)) < 2*tolX) | (abs(gf'*SD) < 2*tolFun)) & ...
             ((mg < tolCon) | (strncmp(howqp,'i',1) & (mg > 0)))
       if ~strncmp(howqp, 'i', 1) 
         if meritFunctionType == 1
                 optimError = inf;
         else
           lambdaNLP(:, 1)       = 0;
           [Q, R]                = qr(AN(ACTIND, :)');
           ws                    = warning('off');
           lambdaNLP(ACTIND)     = -R\Q'*gf;
           warning(ws);
           lambdaNLP(eq+1:ncstr) = max(0,lambdaNLP(eq+1:ncstr));
           normgradLag           = norm(gf + AN'*lambdaNLP, inf);
           normcomp              = norm(lambdaNLP(eq+1:ncstr).*c(eq+1:ncstr), inf);
           if isfinite(normgradLag) & isfinite(normcomp)
             optimError = max(normgradLag, normcomp);
           else
             optimError = inf;
           end
         end
         optimScal    = 1;
	 EXITFLAG     = 1;
         active_const = find(LAMBDA > 0);
       end
       if strncmp(howqp, 'i', 1) & (mg > 0)
         EXITFLAG = -1;   
       end
       status = 1;
     else
       if (numFunEvals > maxFunEvals) | (iter > maxIter)
         XOUT     = MATX;
         f        = OLDF;
         EXITFLAG = 0;
         status   = 1;
       end
     end 
   end
   if status ~= 1
     iter = iter + 1;
     for i = 1:eq 
       schg = AN(i, :)*gf;
       if schg > 0
         AN(i, :) = -AN(i, :);
         c(i)     = -c(i);
       end
     end
     if numGradEvals > 1
       NEWLAMBDA = LAMBDA; 
       [ma, na]  = size(AN);
       GNEW      = gf + AN'*NEWLAMBDA;
       GOLD      = OLDgf + OLDAN'*LAMBDA;
       YL        = GNEW - GOLD;
       sdiff     = XOUT - OLDX;
       if YL'*sdiff < stepsize^2*1e-3
         while YL'*sdiff < -1e-5
           [YMAX, YIND] = min(YL.*sdiff);
           YL(YIND)     = YL(YIND)/2;
         end
         if YL'*sdiff < (eps*norm(HESS, 'fro'));
           FACTOR = AN'*c - OLDAN'*OLDC;
           FACTOR = FACTOR.*(sdiff.*FACTOR > 0).*(YL.*sdiff <= eps);
           WT     = 1e-2;
           if max(abs(FACTOR)) == 0
             FACTOR = 1e-5*sign(sdiff);
           end
           while (YL'*sdiff < (eps*norm(HESS, 'fro'))) & (WT < 1/eps)
             YL = YL + WT*FACTOR;
             WT = WT*2;
           end
         end
       end
       if YL'*sdiff > eps
         HESS = HESS + (YL*YL')/(YL'*sdiff) - ((HESS*sdiff)*(sdiff'*HESS'))/(sdiff'*HESS*sdiff);
       end
     else
       OLDLAMBDA = (eps + gf'*gf)*ones(ncstr, 1)./(sum(AN'.*AN')' + eps);
       ACTIND    = 1:eq;     
     end

     numGradEvals = numGradEvals + 1;
     LOLD         = LAMBDA;
     OLDAN        = AN;
     OLDgf        = gf;
     OLDC         = c;
     OLDF         = f;
     OLDX         = XOUT;
     XN           = zeros(numberOfVariables, 1);

     %if (meritFunctionType > 0) & (meritFunctionType < 5)
     %  HESS(numberOfVariables, 1:numberOfVariables) = ...
     %     zeros(1, numberOfVariables);
     %  HESS(1:numberOfVariables, numberOfVariables) = ...
     %     zeros(numberOfVariables, 1);
     %  HESS(numberOfVariables, numberOfVariables) = 1e-8*norm(HESS, 'inf');
     %  XN(numberOfVariables)                      = max(c);
     %end
   
     HESS = 0.5*(HESS + HESS');
   
     [SD, lambda, exitflagqp, outqp, howqp, ACTIND] = ...
        qps(HESS, gf, AN, -c, [], [], XN, eq, ...
            'nlc', size(AN, 1), numberOfVariables, ACTIND);
    
     lambdaNLP(:, 1)   = 0;
     lambdaNLP(ACTIND) = lambda(ACTIND);
     lambda((1:eq)')   = abs(lambda((1:eq)'));
     ga                = [abs(c((1:eq)')); c((eq+1:ncstr)') ];
     if ~isempty(c)
       mg = max(ga);
     else
       mg = 0;
     end

     if strncmp(howqp, 'ok', 2); 
       howqp = ''; 
     end

     LAMBDA    = lambda((1:ncstr)');
     OLDLAMBDA = max([LAMBDA'; 0.5*(LAMBDA + OLDLAMBDA)'])';
     MATX      = XOUT;
     MATL      = f + sum(OLDLAMBDA.*(ga>0).*ga) + 1e-30;
     infeas    = strncmp(howqp, 'i', 1);

     if meritFunctionType == 0
       if mg > 0
         MATL2 = mg;
       elseif f >= 0 
         MATL2 = -1/(f+1);
       else 
         MATL2 = 0;
       end
       if ~infeas & (f < 0)
         MATL2 = MATL2 + f - 1;
       end
     else
       MATL2 = mg + f;
     end
     if (mg < eps) & (f < bestf)
       bestf      = f;
       bestx      = XOUT;
       bestHess   = HESS;
       bestgrad   = gf;
       bestlambda = lambda;
     end
     MERIT    = MATL + 1;
     MERIT2   = MATL2 + 1; 
     stepsize = 2;
     while (MERIT2 > MATL2) & (MERIT > MATL) & ...
           (numFunEvals < maxFunEvals)
       stepsize = stepsize/2;
       if stepsize < 1e-4,  
         stepsize = -stepsize; 
       end

       XOUT            = MATX + stepsize*SD;
       x(:)            = XOUT; 
       f               = feval(funfcn{3}, x, varargin{:});
       [nctmp,nceqtmp] = feval(confcn{3}, x, varargin{:});
       nctmp           = nctmp(:);
       nceqtmp         = nceqtmp(:);
       nc              = [nceqtmp(:); nctmp(:)];
       c               = [Aeq*XOUT-Beq; nceqtmp(:); A*XOUT-B; nctmp(:)];  
       numFunEvals     = numFunEvals + 1;
       ga              = [abs(c((1:eq)')); c((eq+1:length(c))')];

       if ~isempty(c)
         mg = max(ga);
       else
         mg = 0;
       end
       MERIT = f + sum(OLDLAMBDA.*(ga>0).*ga);
       if meritFunctionType == 0
         if mg > 0
           MERIT2 = mg;
         elseif f >= 0 
           MERIT2 = -1/(f + 1);
         else 
           MERIT2 = 0;
         end
         if ~infeas & (f < 0)
           MERIT2 = MERIT2 + f - 1;
         end
       else
         MERIT2 = mg + f;
       end
     end
     mf     = abs(stepsize);
     LAMBDA = mf*LAMBDA + (1 - mf)*LOLD;
     x(:)   = XOUT;

     switch funfcn{1}
      case 'fungrad',
         [f, gf_user] = feval(funfcn{3}, x, varargin{:});
         gf_user      = gf_user(:);
         numGradEvals = numGradEvals + 1;
       otherwise,
         ;
     end
     numFunEvals = numFunEvals + 1;
   
     switch confcn{1}
       case 'fungrad',
         [nctmp, nceqtmp, gncineq, gnceq] = feval(confcn{3}, x, varargin{:});
         nctmp                            = nctmp(:);
         nceqtmp                          = nceqtmp(:);
         numGradEvals                     = numGradEvals + 1;
       otherwise,
         gnceq   = [];
         gncineq = [];
     end
     gnc_user = [gnceq, gncineq];
     gc       = [Aeq', gnceq, A', gncineq];
   
   end
  end % Main loop

  numConstrEvals = numGradEvals;
  if f > bestf 
    XOUT     = bestx;
    f        = bestf;
  end
  FVAL = f;
  x(:) = XOUT;

  return;


==> code/lib/ellipsoids_112_lite/ellipsoids/solvers/gradient/private/qps.m <==
function [X, lambda, output, exitflag, how, ACTIND] = ...
            qps(H, f, A, B, lb, ub, X, neqcstr, caller, ncstr, ...
                numberOfVariables, ACTIND)
%
% QPS - Quadratic programming problem.
%
%            min 0.5*x'Hx + f'x   subject to:  Ax <= b 
%             x    
%

  NewtonStep   = 1;
  NegCurv      = 2;
  SteepDescent = 3;
  ZeroStep     = 4;
  Conls        = 'lsqlin';
  Lp           = 'linprog';
  Qp           = 'quadprog';
  Qpsub        = 'qps';
  Nlconst      = 'nlc';
  how          = 'ok'; 
  exitflag     = 1;
  output       = [];
  iterations   = 0;

  if nargin < 12
    ACTIND = [];
  end

  lb  = lb(:);
  ub  = ub(:);
  msg = nargchk(12, 12, nargin);
  if isempty(neqcstr)
    neqcstr = 0;
  end

  LLS = 0;
  if strcmp(caller, Conls)
    LLS               = 1;
    [rowH, colH]      = size(H);
    numberOfVariables = colH;
  end
  if strcmp(caller, Qpsub)
    normalize = -1;
  else
    normalize = 1;
  end

  simplex_iter = 0;
  if (norm(H, 'inf') == 0) | isempty(H)
    is_qp = 0;
  else
    is_qp = 1;
  end

  if LLS==1
    is_qp = 0;
  end

  normf = 1;
  if normalize > 0
    if ~is_qp & ~LLS
      normf = norm(f);
      if normf > 0
        f = f./normf;
      end
    end
  end

  arglb = ~eq(lb, -inf);
  lenlb = length(lb);
  if nnz(arglb) > 0     
    lbmatrix = -eye(lenlb, numberOfVariables);
    A        = [A; lbmatrix(arglb, 1:numberOfVariables)];
    B        = [B; -lb(arglb)];
  end

  argub = ~eq(ub, inf);
  lenub = length(ub);
  if nnz(argub) > 0
    ubmatrix = eye(lenub,numberOfVariables);
    A        = [A; ubmatrix(argub, 1:numberOfVariables)];
    B        = [B; ub(argub)];
  end 
  ncstr = ncstr + nnz(arglb) + nnz(argub);

  if isequal(caller, Nlconst)
    maxiter = Inf;
  else
    maxiter = 400;
  end

  normA = ones(ncstr, 1);
  if normalize > 0 
    for i=1:ncstr
      n = norm(A(i, :));
      if (n ~= 0)
        A(i, :)     = A(i, :)/n;
        B(i)        = B(i)/n;
        normA(i, 1) = n;
      end
    end
  else 
    normA = ones(ncstr, 1);
  end
  errnorm = 0.01*sqrt(eps); 

  tolDep = 100*numberOfVariables*eps;      
  lambda = zeros(ncstr, 1);
  eqix   = 1:neqcstr;

  ACTCNT = length(ACTIND);
  if isempty(ACTIND)
    ACTIND = eqix;
  elseif neqcstr > 0
    i = max(find(ACTIND <= neqcstr));
    if isempty(i) | (i > neqcstr)
      ACTIND = eqix;
    elseif i < neqcstr
      numremoved                          = neqcstr - i;
      ACTIND(neqcstr+1:ACTCNT+numremoved) = ACTIND(i+1:ACTCNT);
      ACTIND(1:neqcstr)                   = eqix;
    end
  end
  aix         = zeros(ncstr, 1);
  aix(ACTIND) = 1;
  ACTCNT      = length(ACTIND);
  ACTSET      = A(ACTIND, :);

  indepInd = 1:ncstr;
  remove   = [];
  if ACTCNT > 0 & (normalize ~= -1)
    [Q, R, A, B, X, Z, how, ACTSET, ACTIND, ACTCNT, aix, eqix, ...
     neqcstr, ncstr, remove, exitflag] = ...
       consolve(A, B, eqix, neqcstr, ncstr, numberOfVariables, LLS, H, X, f, ...
                normf, normA, aix, ACTSET, ACTIND, ACTCNT, how, exitflag); 
    
    if ~isempty(remove)
      indepInd(remove) = [];
      normA            = normA(indepInd);
    end
    
    if strcmp(how, 'infeasible')
      ACTIND            = indepInd(ACTIND);
      output.iterations = iterations;
      exitflag          = -1;
      return;
    end
    
    err = 0;
    if neqcstr >= numberOfVariables
      err = max(abs(A(eqix, :)*X-B(eqix)));
      if (err > 1e-8)
        how               = 'infeasible';
        exitflag          = -1;
        ACTIND            = indepInd(ACTIND);
        output.iterations = iterations;
        return;
      else
        if (max(A*X-B) > 1e-8)
          how      = 'infeasible';
          exitflag = -1;
        end
      end
      if is_qp
        actlambda = -R\(Q'*(H*X+f));
      elseif LLS
        actlambda = -R\(Q'*(H'*(H*X-f)));
      else
        actlambda = -R\(Q'*f);
      end
      lambda(indepInd(ACTIND)) = normf * (actlambda ./normA(ACTIND));
      ACTIND                   = indepInd(ACTIND);
      output.iterations        = iterations;
      return;
    end
    
    cstr = A*X-B; 
    mc   = max(cstr(neqcstr+1:ncstr));
    if (mc > 0)
      X(numberOfVariables) = mc + 1;
    end
  else 
    if ACTCNT == 0
      Q = eye(numberOfVariables);
      R = [];
      Z = 1;
    else
      [Q, R] = qr(ACTSET');
      Z      = Q(:, ACTCNT+1:numberOfVariables);
    end   
  end

  cstr = A*X-B;
  if ncstr > neqcstr
    mc = max(cstr(neqcstr+1:ncstr));
  else
    mc = 0;
  end
  if mc > eps
    quiet   = -2;
    ACTIND2 = [1:neqcstr];
    A2      = [[A; zeros(1, numberOfVariables)], [zeros(neqcstr, 1); -ones(ncstr+1-neqcstr, 1)]];
    [XS, lambdaS, exitflagS, outputS, howS, ACTIND2] = ...
       qps([], [zeros(numberOfVariables,1); 1], A2, [B;1e-5], [], [], ...
           [X;mc+1], neqcstr, Qpsub, size(A2, 1), numberOfVariables+1, ACTIND2);
    slack = XS(numberOfVariables + 1);
    X     = XS(1:numberOfVariables);
    cstr  = A*X - B;
    if slack > eps 
      if slack > 1e-8 
        how      = 'infeasible';
        exitflag = -1;
      else
        how      = 'overly constrained';
        exitflag = -1;
      end
      lambda(indepInd)  = normf * (lambdaS((1:ncstr)')./normA);
      ACTIND            = 1:neqcstr;
      ACTIND            = indepInd(ACTIND);
      output.iterations = iterations;
      return;
    else
      ACTIND      = 1:neqcstr;
      ACTSET      = A(ACTIND, :);
      ACTCNT      = length(ACTIND);
      aix         = zeros(ncstr, 1);
      aix(ACTIND) = 1;
      if ACTCNT == 0
        Q = zeros(numberOfVariables, numberOfVariables);
        R = [];
        Z = 1;
      else
        [Q, R] = qr(ACTSET');
        Z      = Q(:, ACTCNT+1:numberOfVariables);
      end
    end
  end

  if ACTCNT >= numberOfVariables - 1  
    simplex_iter = 1; 
  end
  
  [m, n] = size(ACTSET);

  if (is_qp)
    gf            = H*X + f;
    [SD, dirType] = compute_direction(Z, H, gf, numberOfVariables, f);
  elseif (LLS)
    HXf      = H*X - f;
    gf       = H'*(HXf);
    HZ       = H*Z;
    [mm, nn] = size(HZ);
    if mm >= nn
      [QHZ, RHZ] = qr(HZ, 0);
      Pd         = QHZ'*HXf;
      if min(size(RHZ)) == 1
        depInd = find(abs(RHZ(1,1)) < tolDep);
      else
        depInd = find(abs(diag(RHZ)) < tolDep);
      end  
    end
    if mm >= nn & isempty(depInd)
      SD      = - Z*(RHZ(1:nn, 1:nn) \ Pd(1:nn, :));
      dirType = NewtonStep;
    else
      SD      = -Z*(Z'*gf);
      dirType = SteepDescent;
    end
  else
    gf      = f;
    SD      = -Z*Z'*gf;
    dirType = SteepDescent; 
    if (norm(SD) < 1e-10) & neqcstr
      actlambda                = -R\(Q'*(gf));
      lambda(indepInd(ACTIND)) = normf * (actlambda ./ normA(ACTIND));
      ACTIND                   = indepInd(ACTIND);
      output.iterations        = iterations;
      return;
    end
  end

  oldind = 0; 

  % Main loop
  while iterations < maxiter
    iterations = iterations + 1;
    GSD        = A*SD;
    indf       = find((GSD > errnorm * norm(SD))  &  ~aix);
    
    if isempty(indf)
      STEPMIN = 1e16;
      dist    = [];
      ind2    = [];
      ind     = [];
    else
      dist           = abs(cstr(indf)./GSD(indf));
      [STEPMIN,ind2] = min(dist);
      ind2           = find(dist == STEPMIN);
      ind            = indf(min(ind2));
    end
    
    delete_constr = 0;   
    
    if ~isempty(indf) & isfinite(STEPMIN)
      if dirType == NewtonStep
        if STEPMIN > 1
          STEPMIN       = 1;
          delete_constr = 1;
        end
        X = X + STEPMIN*SD;
      else
        X = X + STEPMIN*SD;  
      end              
    else
      if dirType == NewtonStep
        STEPMIN       = 1;
        X             = X + SD;
        delete_constr = 1;
      else
        if (~is_qp & ~LLS) | (dirType == NegCurv)
          if norm(SD) > errnorm
            if normalize < 0
              STEPMIN = abs((X(numberOfVariables)+1e-5)/(SD(numberOfVariables)+eps));
            else 
              STEPMIN = 1e16;
            end
            X        = X+STEPMIN*SD;
            how      = 'unbounded'; 
            exitflag = -1;
          else
            how      = 'ill posed';
            exitflag = -1;
          end
          ACTIND            = indepInd(ACTIND);
          output.iterations = iterations;
          return;
        else
          if is_qp
            projH  = Z'*H*Z; 
            Zgf    = Z'*gf;
            projSD = pinv(projH)*(-Zgf);
          else
            projH  = HZ'*HZ; 
            Zgf    = Z'*gf;
            projSD = pinv(projH)*(-Zgf);
          end
                
          if norm(projH*projSD+Zgf) > 10*eps*(norm(projH) + norm(Zgf))
            if norm(SD) > errnorm
              if normalize < 0
                STEPMIN = abs((X(numberOfVariables)+1e-5)/(SD(numberOfVariables)+eps));
              else 
                STEPMIN = 1e16;
              end
              X        = X + STEPMIN*SD;
              how      = 'unbounded'; 
              exitflag = -1;
            else
              how      = 'ill posed';
              exitflag = -1;
            end
            ACTIND            = indepInd(ACTIND);
            output.iterations = iterations;
            return;
          else
            SD = Z * projSD;
            if gf'*SD > 0
              SD = -SD;
            end
            dirType = 5; % singular
            GSD     = A * SD;
            indf    = find((GSD > errnorm * norm(SD))  &  ~aix);
            if isempty(indf)
              STEPMIN=1;
              delete_constr = 1;
              dist          = [];
              ind2          = [];
              ind           = [];
            else
              dist            = abs(cstr(indf)./GSD(indf));
              [STEPMIN, ind2] = min(dist);
              ind2            = find(dist == STEPMIN);
              ind             = indf(min(ind2));
            end
            if STEPMIN > 1
              STEPMIN       = 1;
              delete_constr = 1;
            end
            X = X + STEPMIN*SD; 
          end
        end
      end
    end
    
    if mod(iterations, 2) == 1
      if iterations > 2
        if max(abs(Xold-X)./(abs(Xold)+1)) < eps
          if length(ACTIND) == length(ACTINDold)
            if norm((ACTIND - ACTINDold), inf) == 0
              actlambda                = -R\(Q'*(gf));
              lambda(indepInd(ACTIND)) = normf * (actlambda ./normA(ACTIND));
              ACTIND                   = indepInd(ACTIND);
              output.iterations        = iterations;
              exitflag                 = -1; 
              return;
            end
          end
        end
      end
      ACTINDold = ACTIND;
      Xold      = X;
    end
    
    if delete_constr
      if ACTCNT>0
        if is_qp
          rlambda = -R\(Q'*(H*X+f));
        elseif LLS
          rlambda = -R\(Q'*(H'*(H*X-f)));
        end
        actlambda       = rlambda;
        actlambda(eqix) = abs(rlambda(eqix));
        indlam          = find(actlambda < 0);
        if (~length(indlam)) 
          lambda(indepInd(ACTIND)) = normf * (rlambda./normA(ACTIND));
          ACTIND                   = indepInd(ACTIND);
          output.iterations        = iterations;
          return;
        end
        lind              = find(ACTIND == min(ACTIND(indlam)));
        lind              = lind(1);
        ACTSET(lind, :)   = [];
        aix(ACTIND(lind)) = 0;
        [Q, R]            = qrdelete(Q, R, lind);
        ACTIND(lind)      = [];
        ACTCNT            = length(ACTIND);
        simplex_iter      = 0;
        ind               = 0;
      else
        output.iterations = iterations;
        return;
      end
      delete_constr = 0;
    end
    
    if normalize < 0
      if X(numberOfVariables, 1) < eps
        ACTIND            = indepInd(ACTIND);
        output.iterations = iterations;
        return;
      end
    end   
    
    if is_qp
      gf = H*X + f;
    elseif LLS
      gf = H'*(H*X - f);
    end
    
    cstr       = A*X - B;
    cstr(eqix) = abs(cstr(eqix));
    if max(cstr) > 1e5 * errnorm
      if max(cstr) > norm(X) * errnorm 
        how      = 'unreliable'; 
        exitflag = -1;
      end
    end
    
    if ind
      aix(ind)        = 1;
      CIND            = length(ACTIND) + 1;
      ACTSET(CIND, :) = A(ind, :);
      ACTIND(CIND)    = ind;
      [m, n]          = size(ACTSET);
      [Q, R]          = qrinsert(Q, R, CIND, A(ind, :)');
      ACTCNT          = length(ACTIND);
    end
    if ~simplex_iter
      [m, n] = size(ACTSET);
      Z      = Q(:, m+1:n);
      if ACTCNT == numberOfVariables - 1
        simplex_iter = 1;
      end
      oldind = 0; 
    else
      rlambda = -R\(Q'*gf);
      if isinf(rlambda(1)) & (rlambda(1) < 0)
        [m, n]  = size(ACTSET);
        rlambda = -(ACTSET + sqrt(eps)*randn(m,n))'\gf;
      end
      actlambda       = rlambda;
      actlambda(eqix) = abs(actlambda(eqix));
      indlam          = find(actlambda < 0);
      if length(indlam)
        if STEPMIN > errnorm
          [minl, lind] = min(actlambda);
        else
          lind = find(ACTIND == min(ACTIND(indlam)));
        end
        lind              = lind(1);
        ACTSET(lind, :)   = [];
        aix(ACTIND(lind)) = 0;
        [Q, R]            = qrdelete(Q, R, lind);
        Z                 = Q(:, numberOfVariables);
        oldind            = ACTIND(lind);
        ACTIND(lind)      = [];
        ACTCNT            = length(ACTIND);
      else
        lambda(indepInd(ACTIND)) = normf * (rlambda./normA(ACTIND));
        ACTIND                   = indepInd(ACTIND);
        output.iterations        = iterations;
        return;
      end
    end
    
    if (is_qp)
      Zgf = Z'*gf; 
      if ~isempty(Zgf) & (norm(Zgf) < 1e-15)
        SD      = zeros(numberOfVariables,1); 
        dirType = ZeroStep;
      else
        [SD, dirType] = compute_direction(Z, H, gf, numberOfVariables, f);
      end
    elseif LLS
      Zgf = Z' * gf;
      HZ  = H * Z;
      if (norm(Zgf) < 1e-15)
        SD      = zeros(numberOfVariables, 1);
        dirType = ZeroStep;
      else
        HXf      = H*X - f;
        gf       = H' * (HXf);
        [mm, nn] = size(HZ);
        if mm >= nn
          [QHZ, RHZ] = qr(HZ, 0);
          Pd         = QHZ' * HXf;
          if min(size(RHZ))==1
            depInd = find(abs(RHZ(1, 1)) < tolDep);
          else
            depInd = find(abs(diag(RHZ)) < tolDep);
          end  
        end
        if (mm >= nn) & isempty(depInd)
          SD      = - Z*(RHZ(1:nn, 1:nn) \ Pd(1:nn,:));
          dirType = NewtonStep;
        else
          SD      = -Z*(Z'*gf);
          dirType = SteepDescent;
        end
      end
    else
      if ~simplex_iter
        SD     = -Z*(Z'*gf);
        gradsd = norm(SD);
      else
        gradsd = Z'*gf;
        if  gradsd > 0
          SD = -Z;
        else
          SD = Z;
        end
      end
      if abs(gradsd) < 1e-10
        if ~oldind
          rlambda   = -R\(Q'*gf);
          ACTINDtmp = ACTIND;
          Qtmp      = Q;
          Rtmp      = R;
        else
          ACTINDtmp                  = ACTIND;
          ACTINDtmp(lind+1:ACTCNT+1) = ACTIND(lind:ACTCNT);
          ACTINDtmp(lind)            = oldind;
          [Qtmp, Rtmp]               = qrinsert(Q, R, lind, A(oldind, :)');
        end
        actlambda                   = rlambda;
        actlambda(1:neqcstr)        = abs(actlambda(1:neqcstr));
        indlam                      = find(actlambda < errnorm);
        lambda(indepInd(ACTINDtmp)) = normf * (rlambda./normA(ACTINDtmp));
        if ~length(indlam)
          ACTIND            = indepInd(ACTIND);
          output.iterations = iterations;
          return;
        end
        cindmax = length(indlam);
        cindcnt = 0;
        m       = length(ACTINDtmp);
        while (abs(gradsd) < 1e-10) & (cindcnt < cindmax)
          cindcnt = cindcnt + 1;
          lind    = indlam(cindcnt);
          [Q, R]  = qrdelete(Qtmp, Rtmp, lind);
          Z       = Q(:, m:numberOfVariables);
          if m ~= numberOfVariables
            SD     = -Z * Z' *gf;
            gradsd = norm(SD);
          else
            gradsd = Z' * gf;
            if  gradsd > 0
              SD = -Z;
            else
              SD = Z;
            end
          end
        end
        if abs(gradsd) < 1e-10
          ACTIND            = indepInd(ACTIND);
          output.iterations = iterations;
          return;
        else
          ACTIND       = ACTINDtmp;
          ACTIND(lind) = [];
          aix          = zeros(ncstr, 1);
          aix(ACTIND)  = 1;
          ACTCNT       = length(ACTIND);
          ACTSET       = A(ACTIND, :);
        end
        lambda = zeros(ncstr, 1);
      end
    end
  end % Main loop

  if iterations >= maxiter
    exitflag = 0;
    how      = 'ill-conditioned';   
  end

  output.iterations = iterations;

  return;





%%%%%%%%

function [Q, R, A, B, X, Z, how, ACTSET, ACTIND, ACTCNT, aix, eqix, neqcstr, ...
          ncstr, remove, exitflag] = ...
            consolve(A, B, eqix, neqcstr, ncstr, numberOfVariables, LLS, H, ...
                     X, f, normf, normA, aix, ACTSET, ACTIND, ACTCNT, how, exitflag)
%
% CONSOLVE - remove redundant constraints, find feasible point.
%

  tolDep       = 100 * numberOfVariables * eps;      
  tolCons      = 1e-10;
  Z            = [];
  remove       = [];
  [Qa, Ra, Ea] = qr(A(eqix, :));

  if min(size(Ra)) == 1
    depInd = find(abs(Ra(1, 1)) < tolDep);
  else
    depInd = find(abs(diag(Ra)) < tolDep );
  end
  if neqcstr > numberOfVariables
    depInd = [depInd; ((numberOfVariables + 1):neqcstr)'];
  end      

  if ~isempty(depInd)
    how      = 'dependent';
    exitflag = 1;
    bdepInd  =  abs(Qa(:, depInd)'*B(eqix)) >= tolDep ;
    
    if any(bdepInd)
      how      = 'infeasible';   
      exitflag = -1;
    else
      [Qat, Rat, Eat]     = qr(A(eqix, :)');        
      [i,j]               = find(Eat);
      remove              = i(depInd);
      numDepend           = nnz(remove);
      A(eqix(remove), :)  = [];
      B(eqix(remove))     = [];
      neqcstr             = neqcstr - numDepend;
      ncstr               = ncstr - numDepend;
      eqix                = 1:neqcstr;
      aix(remove)         = [];
      ACTIND(1:numDepend) = [];
      ACTIND              = ACTIND - numDepend;      
      ACTSET              = A(ACTIND, :);
      ACTCNT              = ACTCNT - numDepend;
    end
  end

  if ACTCNT >= numberOfVariables
    ACTCNT      = max(neqcstr, numberOfVariables-1);
    ACTIND      = ACTIND(1:ACTCNT);
    ACTSET      = A(ACTIND, :);
    aix         = zeros(ncstr, 1);
    aix(ACTIND) = 1;
  end

  if ACTCNT > neqcstr
    [Qat, Rat, Eat] = qr(ACTSET');
    
    if min(size(Rat)) == 1
      depInd = find(abs(Rat(1,1)) < tolDep);
    else
      depInd = find(abs(diag(Rat)) < tolDep );
    end
    
    if ~isempty(depInd)
      [i, j]     = find(Eat);
      remove2    = i(depInd);
      removeEq   = remove2(find(remove2 <= neqcstr));
      removeIneq = remove2(find(remove2 > neqcstr));
      if ~isempty(removeEq)
        ACTIND = 1:neqcstr; 
      else
        ACTIND(removeIneq) = [];
      end
      aix         = zeros(ncstr, 1);
      aix(ACTIND) = 1;
      ACTSET      = A(ACTIND, :);
      ACTCNT      = length(ACTIND);
    end  
  end

  [Q, R] = qr(ACTSET');
  Z      = Q(:, ACTCNT+1:numberOfVariables);

  if ~strcmp(how, 'infeasible') & (ACTCNT > 0)
    minnormstep = Q(:, 1:ACTCNT) * ((R(1:ACTCNT,1:ACTCNT)') \ (B(ACTIND) - ACTSET*X));
    X           = X + minnormstep; 
    err         = A*X - B;
    err(eqix)   = abs(err(eqix));
    if any(err > eps)
      Xbasic         = ACTSET\B(ACTIND);
      errbasic       = A*Xbasic - B;
      errbasic(eqix) = abs(errbasic(eqix));
      if max(errbasic) < max(err) 
        X = Xbasic;
      end
    end
  end

  return;


==> code/lib/gaussian_noise.m <==
function x = gaussian_noise(P)
%-------------------------------------------------------
% University of Zaragoza
% Centro Politecnico Superior
% Robotics and Real Time Group
% Authors:  J. Neira, J. Tardos
% Date   :  7-2002
%-------------------------------------------------------
% function x = gaussian_noise(P)
%
% Generate a Gaussian noise x following N(0,P).
%-------------------------------------------------------%
[V,D] = eig(full(P));
x = V*(randn(size(D,1),1).*sqrt(diag(D)));

==> code/lib/getMeasurementMatrices.m <==
function [Cselected, Vselected] = getMeasurementMatrices(C,V,selectedSensors)

Cselected = [];
startRow = 1;
for k=1:length(selectedSensors)
   sel = selectedSensors(k);
   Cselected = [Cselected; C{sel}];
   measDim = size(C{sel},1); % dimension of the measurement
   Vselected(startRow:startRow+measDim-1,startRow:startRow+measDim-1) = V{sel};
   startRow = startRow+measDim;
end




==> code/lib/getReferenceFlyingRobot.m <==
function xref = getReferenceFlyingRobot(formation,nrRobots,t)

switch formation
    case 'rendezvouz'
        xref = repmat([0 0 0 0 0 0]',nrRobots,1);
    otherwise
        error('unknown flying robot mode')
        
end


==> code/lib/getReferenceFormationState.m <==
function xref = getReferenceFormationState(formation,nrRobots,t)

switch formation
    case 'rendezvouz'
        xref = repmat([1 1 0 0]',nrRobots,1);
    case 'staticCircle'
        r = 3; % radius
        angles = linspace(0,2*pi,nrRobots+1); angles = angles(1:end-1);
        xref = [];
        for ang=angles
            xref = [xref; [r*cos(ang); r*sin(ang); 0; 0]];
        end
    case 'movingCircle'
        dt = 1;
        vel = 0.5;
        r = 3; % radius
        angles = linspace(0,2*pi,nrRobots+1); angles = angles(1:end-1);
        xref = [];
        for ang=angles
            xref = [xref; [r*cos(ang)+vel*dt*(t-1); r*sin(ang); vel; 0]];
        end
    otherwise
        error('unknown formation')
        
end


==> code/lib/kalmanFilter.m <==
function [xhat, cov_xhat] = kalmanFilter(A,B,C,W,V,xhat,cov_xhat,ut,yt)

[xhat,cov_xhat_pred] = predictKF(A,B,W,xhat,ut,cov_xhat);
[xhat,cov_xhat] = updateKF(C,V,xhat,yt,cov_xhat_pred);


==> code/lib/myLQG.m <==
function [ut, L] = myLQG(A,B,Q,R,xhat,xref,horizon)
% A, B: matrices describing system model
% Q, R: weight matrices in LQG cost
% xhat: current state estimate from Kalman Filter
% xref: target reference state
% horizon: horizon in finite-horizon LQG problem

S{horizon} = Q;
for t=horizon-1:-1:1
    S{t} = A' * (S{t+1} - S{t+1} * B * inv(B' * S{t+1} * B + R) * B' * S{t+1}) * A + Q;
    L{t} = inv(B' * S{t} * B + R) * B' * S{t} * A;
end
ut = - L{1} * (xhat - xref);


==> code/lib/pickOneIndex.m <==
function ind = pickOneIndex(ind)
if length(ind)>1
    warning('multiple values attain minimum')
    ind = ind(1);
end

==> code/lib/plotFlyingRobotAndPath.m <==
function plotFlyingRobotAndPath(xtrueHistory,xhatHistory,xref,posLmks,landmark_covariances,sizeScenario,fh)

nrLmks = length(landmark_covariances);
T = size(xtrueHistory,2);
nrNodes = size(xtrueHistory,1)/6;

dim = 16; % fontsize
color = 'b';
figure(fh);
hold off; plot(0,0, '.w'); % only to clean plot
hold on

% for i=1:nrNodes
%     ind = blockToMatIndices(i,6);
%     poss_x = xtrueHistory(ind(1),:);
%     poss_y = xtrueHistory(ind(2),:);
%     poss_z = xtrueHistory(ind(3),:);
%     plot3(poss_x,poss_y,poss_z,'-b')
% end

for lmkId=1:nrLmks
    posLmk = posLmks(:,lmkId);
    cov = 0.4 * landmark_covariances{lmkId} / norm(landmark_covariances{lmkId});
    E = ellipsoid(posLmk,inv(cov));
    plot(E)
end

%% plot current pose
pos_x = xtrueHistory(1:6:end,T);
pos_y = xtrueHistory(2:6:end,T);
pos_z = xtrueHistory(3:6:end,T);
vel_x = xtrueHistory(4:6:end,T);
vel_y = xtrueHistory(5:6:end,T);
vel_z = xtrueHistory(6:6:end,T);

%[azimuth,elevation,~] = cart2sph(vel_x,vel_y,vel_z);
%p = atan2(vel_z,vel_x+vel_y)*180/pi;
%y = atan2(vel_y,vel_x)*180/pi-90;
[r,p,y] = xyz2rpy([pos_x pos_x+vel_x],[pos_y pos_y+vel_y],[pos_z pos_z+vel_z],0);
% c130(pos_x,pos_y,pos_z,'yaw',y,'pitch',p,'color','blue'); %
c130(pos_x,pos_y,pos_z,'yaw',y(1),'pitch',p(1),'color','blue'); %

%% plot reference
for i=1:nrNodes
    plot(xref(1:6:end),xref(2:6:end), '*r')
end

% xlabel('x [meters]', 'FontSize', dim);
% ylabel('y [meters]', 'FontSize', dim);
% zlabel('z [meters]', 'FontSize', dim);
axis equal
grid on
mid_x = 0; %round(mean(pos_x));
mid_y = 0; % round(mean(pos_y));
mid_z = round(mean(pos_z));
box on
xlim([-sizeScenario+mid_x sizeScenario+mid_x]);
ylim([-sizeScenario+mid_y sizeScenario+mid_y]);
zlim([-10 mid_z+40]);
stepSize = 20;
set(gca,'XTick',[-sizeScenario+mid_x : stepSize : sizeScenario+mid_x])
set(gca,'YTick',[-sizeScenario+mid_y : stepSize : sizeScenario+mid_y])
set(gca,'ZTick',[-sizeScenario+mid_z : stepSize : sizeScenario+mid_z])
view(3)
drawnow

==> code/lib/plotFormation.m <==
function [] = plotFormation(xt, sizeScenario, xt_estimates, fh, name)

pos_x = xt(1:4:end);
pos_y = xt(2:4:end);
vel_x = xt(3:4:end);
vel_y = xt(4:4:end);
theta = atan2(vel_y,vel_x);

nrNodes = size(pos_x);
if size(xt) ~= 4*nrNodes
   error('size of state vector is inconsistent') 
end

switch name
    case 'random'
        subfigureID = 1;
    case 'optimal'
        subfigureID = 2;
    case 'logdet'
        subfigureID = 3;
    case 'conlqg'
        subfigureID = 4;
    case 'allSensors'
        subfigureID = 5;     
    otherwise
        error('wrong name')
end
        
positionOnly = 0;
dim = 16; % fontsize
color = 'b';
figure(fh); 
subplot(2,3,subfigureID); 
hold off; plot(pos_x(1),pos_y(1), '.w'); % only to clean plot
hold on
for i=1:nrNodes
    if positionOnly
        plot(pos_x(i),pos_y(i), horzcat('.',color))
        %uv = rot2D(theta(i)) * [0.5;0];
        quiver(pos_x(i),pos_y(i),vel_x(i),vel_y(i),color,'lineWidth',2);
    else
        plotPose2DTriangle([pos_x(i); pos_y(i); theta(i)], color);
        %text(poses(i,1),poses(i,2) + 1,num2str(i),'fontsize',18)
        quiver(pos_x(i),pos_y(i),vel_x(i),vel_y(i),color,'lineWidth',2);
    end
end
title(name)

if ~isempty(xt_estimates)
    pos_x_est = xt_estimates(1:4:end);
    pos_y_est = xt_estimates(2:4:end);
    vel_x_est = xt_estimates(3:4:end);
    vel_y_est = xt_estimates(4:4:end);
    color_estimate = 'r';
    %theta_est = atan2(vel_y_est,vel_x_est);
    %norm_vel_est = norm([vel_y_est,vel_x_est]);
    for i=1:nrNodes
        plot(pos_x_est(i),pos_y_est(i), horzcat('.',color_estimate))
        %uv = rot2D(theta_est(i)) * [norm_vel_est;0];
        quiver(pos_x_est(i),pos_y_est(i),vel_x_est(i),vel_y_est(i),...
            color_estimate,'lineWidth',1);
    end
end

xlabel('x [meters]', 'FontSize', dim);
ylabel('y [meters]', 'FontSize', dim);
axis equal
%grid on
% centroid formation
mid_x = round(mean(pos_x));
mid_y = round(mean(pos_y));
box on
xlim([-sizeScenario+mid_x sizeScenario+mid_x]);
ylim([-sizeScenario+mid_y sizeScenario+mid_y]);
set(gca,'XTick',[-sizeScenario+mid_x : sizeScenario+mid_x])
set(gca,'YTick',[-sizeScenario+mid_y : sizeScenario+mid_y])
drawnow




==> code/lib/plotFormationAndPaths.m <==
function [] = plotFormationAndPaths(xtrueHistory,xhatHistory,xref,sizeScenario,fh)

T = size(xtrueHistory,2);
nrNodes = size(xtrueHistory,1)/4;

dim = 16; % fontsize
color = 'b';
figure(fh);
hold off; plot(0,0, '.w'); % only to clean plot
hold on

for i=1:nrNodes
    ind = blockToMatIndices(i, 4);
    poss_x = xtrueHistory(ind(1),:);
    poss_y = xtrueHistory(ind(2),:);
    plot(poss_x,poss_y,'-b')
end

pos_x = xtrueHistory(1:4:end,T);
pos_y = xtrueHistory(2:4:end,T);
vel_x = xtrueHistory(3:4:end,T);
vel_y = xtrueHistory(4:4:end,T);
theta = atan2(vel_y,vel_x);

%% plot current pose
for i=1:nrNodes
    plotPose2DTriangle([pos_x(i); pos_y(i); theta(i)], color);
    %quiver(pos_x(i),pos_y(i),vel_x(i),vel_y(i),color,'lineWidth',2);
end

%% plot reference
for i=1:nrNodes
    plot(xref(1:4:end),xref(2:4:end), '*r')
end

xlabel('x [meters]', 'FontSize', dim);
ylabel('y [meters]', 'FontSize', dim);
axis equal
grid on
mid_x = round(mean(pos_x));
mid_y = round(mean(pos_y));
box on
xlim([-sizeScenario+mid_x sizeScenario+mid_x]);
ylim([-sizeScenario+mid_y sizeScenario+mid_y]);
set(gca,'XTick',[-sizeScenario+mid_x : sizeScenario+mid_x])
set(gca,'YTick',[-sizeScenario+mid_y : sizeScenario+mid_y])
drawnow






==> code/lib/plotPolicy.m <==
function plotPolicy(A,B,xhat,xref,L,doPlotPolicy)

if doPlotPolicy > 0
    for t=1:length(L)
        ut = - L{t} * (xhat - xref);
        xhat = A * xhat + B * ut;
        
        pos_x_est = xhat(1:4:end);
        pos_y_est = xhat(2:4:end);
        vel_x_est = xhat(3:4:end);
        vel_y_est = xhat(4:4:end);
        nrNodes = size(pos_x_est);
        color_estimate = 'c';
        for i=1:nrNodes
            plot(pos_x_est(i),pos_y_est(i), horzcat('.',color_estimate))
            quiver(pos_x_est(i),pos_y_est(i),vel_x_est(i),vel_y_est(i),...
                color_estimate,'lineWidth',1);
        end
        
        for i=1:nrNodes
            plot(xref(1:4:end),xref(2:4:end), '*r')
        end
    end
end

==> code/lib/plotPose2DTriangle.m <==
function [] = plotPose2DTriangle(pose, color)

base = 0.7;
triangle = [-base/4  -base/4   base;
            -base/2  +base/2   0];

R_i = rot2D(pose(3));
localTriangle = R_i * triangle + kron( pose(1:2), ones(1,3));

fill( [ localTriangle(1,:) localTriangle(1,1)], [ localTriangle(2,:) localTriangle(2,1)],color)
% plot([ localTriangle(1,:) localTriangle(1,1)], ...
%      [ localTriangle(2,:) localTriangle(2,1)], '-', 'color', lineColor,'lineWidth',2);

uv = R_i * [2*base;0];
quiver(pose(1),pose(2),uv(1),uv(2),'r','lineWidth',2);
uv = R_i * [0;base];
quiver(pose(1),pose(2),uv(1),uv(2),'g','lineWidth',2);

==> code/lib/predictKF.m <==
function [xhat,cov_xhat_pred] = predictKF(A,B,W,xhat,ut,cov_xhat)
% prediction of Kalman filter 

% predict covariance
cov_xhat_pred = A * cov_xhat * A' + W;

% predict state
if ~isempty(xhat) && ~isempty(ut)
    xhat = A * xhat + B * ut;
end
    


==> code/lib/rot2D.m <==
function R = rot2D(th)

% Luca Carlone
% R = rot2D(th)  - th in radiants
% returns the 2 by 2 (planar) rotation matrix corresponding to the angle th

R = [cos(th)    -sin(th)
     sin(th)     cos(th)];

==> code/lib/selectSensors_allSensors.m <==
function [Cselected_allSensors, Vselected_allSensors, selectedSensors_allSensors] = selectSensors_allSensors(C,V)

maxNrAvailableSensors = length(C);
selectedSensors_allSensors = [1:maxNrAvailableSensors];
[Cselected_allSensors, Vselected_allSensors] = getMeasurementMatrices(C,V,selectedSensors_allSensors);

==> code/lib/selectSensors_conlqg.m <==
function [Cselected_conlqg, Vselected_conlqg, selectedSensors_conlqg] = ...
    selectSensors_conlqg(A,B,W,C,V,Q,R,cov_xhat_conlqg,maxNrUsedSensors,horizon)

Thetas = computeThetas(A,B,Q,R,horizon);
maxNrAvailableSensors = length(C);

%% find the conlqg combination via greedy algortithm
selection = [];
candidateSet = [1:maxNrAvailableSensors];
for j=1:maxNrUsedSensors % for each sensor we have to pick
    costs = Inf(maxNrAvailableSensors,1);
    for i = candidateSet
        selection_U_i = [selection i];
        [Cselection, Vselection] = getMeasurementMatrices(C,V,selection_U_i);
        costs(i) = computeLQGcost(A,B,W,Cselection,Vselection,cov_xhat_conlqg,Thetas);
    end 
    % select best and add to selection
    [~,ind] = min(costs);
    ind = pickOneIndex(ind);
    selection = [selection ind];
    % remove from set of candidates
    candidateSet = setdiff(candidateSet,ind);
end

selectedSensors_conlqg = selection;
[Cselected_conlqg, Vselected_conlqg] = getMeasurementMatrices(C,V,selectedSensors_conlqg);


==> code/lib/selectSensors_first.m <==
function [Cselected_first, Vselected_first, selectedSensors_first] = selectSensors_first(C,V, maxNrUsedSensors)

maxNrAvailableSensors = length(C);
selectedSensors_first = [1:maxNrUsedSensors];
[Cselected_first, Vselected_first] = getMeasurementMatrices(C,V,selectedSensors_first);

==> code/lib/selectSensors_gpsAndRandom.m <==
function [Cselected_gpsAndRandom, Vselected_gpsAndRandom, selectedSensors_gpsAndRandom] = selectSensors_gpsAndRandom(C,V, maxNrUsedSensors, nrRobots)

maxNrAvailableSensors = length(C);
selectedSensors_gpsAndRandom = [1:nrRobots]'; % accept all gps
maxNrRemainingSensors = maxNrAvailableSensors - nrRobots;
selectRemaining = randperm(maxNrRemainingSensors, maxNrUsedSensors - nrRobots)';
selectedSensors_gpsAndRandom = [selectedSensors_gpsAndRandom ; selectRemaining+nrRobots];

if length(selectedSensors_gpsAndRandom)~=maxNrUsedSensors
    error('wrong number of selected sensors')
end
if ~isempty( intersect(selectRemaining+nrRobots,[1:nrRobots]) )
    error('wrong random selection')
end

[Cselected_gpsAndRandom, Vselected_gpsAndRandom] = getMeasurementMatrices(C,V,selectedSensors_gpsAndRandom);

==> code/lib/selectSensors_logdet.m <==
function [Cselected_logdet, Vselected_logdet, selectedSensors_logdet] = ...
    selectSensors_logdet(A,B,W,C,V,Q,R,cov_xhat_logdet,maxNrUsedSensors,horizon)

maxNrAvailableSensors = length(C);

%% find the logdet combination via greedy algortithm
selection = [];
candidateSet = [1:maxNrAvailableSensors];
for j=1:maxNrUsedSensors % for each sensor we have to pick
    costs = Inf(maxNrAvailableSensors,1);
    for i = candidateSet
        selection_U_i = [selection i];
        [Cselection, Vselection] = getMeasurementMatrices(C,V,selection_U_i);
        costs(i) = computeESTcost(A,B,W,Cselection,Vselection,cov_xhat_logdet,horizon);
    end 
    % select best and add to selection
    [val,ind] = min(costs);
    ind = pickOneIndex(ind);
    selection = [selection ind];
    % remove from set of candidates
    candidateSet = setdiff(candidateSet,ind);
end

selectedSensors_logdet = selection;
[Cselected_logdet, Vselected_logdet] = getMeasurementMatrices(C,V,selectedSensors_logdet);


==> code/lib/selectSensors_optimal.m <==
function [Cselected_optimal, Vselected_optimal, selectedSensors_optimal] = ...
    selectSensors_optimal(A,B,W,C,V,Q,R,cov_xhat_optimal,maxNrUsedSensors,horizon)

Thetas = computeThetas(A,B,Q,R,horizon);

%% find the optimal combination of sensors via brute force search
maxNrAvailableSensors = length(C);
allCombinations = combnk([1:maxNrAvailableSensors],maxNrUsedSensors);
nrCombinations = size(allCombinations,1);
if nrCombinations < 5000
    costs = Inf(nrCombinations,1);
    for c = 1:nrCombinations % for each possible sensor selection
        selection = allCombinations(c,:);
        [Cselection, Vselection] = getMeasurementMatrices(C,V,selection);
        costs(c) = computeLQGcost(A,B,W,Cselection,Vselection,cov_xhat_optimal,Thetas);
    end
    % find best (lowest cost)
    [~,ind] = min(costs);
    ind = pickOneIndex(ind);
    selectedSensors_optimal = allCombinations(ind,:);
else
    disp(nrCombinations)
    warning('too many combinations: skipping and considering fixed sensor set')
    selectedSensors_optimal = NaN;
end

[Cselected_optimal, Vselected_optimal] = getMeasurementMatrices(C,V,selectedSensors_optimal);


==> code/lib/selectSensors_random.m <==
function [Cselected_random, Vselected_random, selectedSensors_random] = selectSensors_random(C,V, maxNrUsedSensors)

maxNrAvailableSensors = length(C);
selectedSensors_random = randperm(maxNrAvailableSensors, maxNrUsedSensors)';
[Cselected_random, Vselected_random] = getMeasurementMatrices(C,V,selectedSensors_random);

==> code/lib/updateKF.m <==
function [xhat,cov_xhat] = updateKF(C,V,xhat,yt,cov_xhat_pred)
% update of Kalman filter

dimState = size(C,2);

% update covariance
S = C * cov_xhat_pred * C' + V;
K = cov_xhat_pred * C' * inv(S);
cov_xhat = (speye(dimState) - K * C) * cov_xhat_pred;

% update state
if ~isempty(xhat) && ~isempty(yt)
    z = yt - C * xhat;
    xhat = xhat + K * z;
end


==> code/main_flyingRobot.m <==
function [lqgCost,lqgCostInitial] = main_flyingRobot(options)

if nargin < 1
    %% manual settings
    disp('using default settings')
    clear all; close all; clc
    % plot settings
    doPlot = 1;
    doPlotPolicy = doPlot * 1;
    doSaveFigure = 0;
    % test settings
    horizon = 20; % horizon lqg
    maxTime = 20; % time simulation
    heterogeneousCost = 1; % decides structure of LQG weight matrix
    mpcSelectionMode = 0; % select sensor at each time step in MPC fashion
    nrRobots = 1; % each robot has state x_i = [pos_i vel_i] in Real{4}
    maxNrUsedSensors = 3;
    sizeScenario = 100; % meters (to sample initial positionss)
    maxSpeed = 1; % componentwise, in meters/s (to sample initial velocity)
    formation = 'rendezvouz'; % 'rendezvouz','staticCircle', 'movingCircle'
    randomizationMode = 'gpsAndRandom'; % 'random','firstk','gpsAndRandom'
else
    % plot settings
    doPlot = 0;
    doPlotPolicy = 0;
    doSaveFigure = 0;
    % test settings
    horizon = options.horizon; maxTime = options.maxTime;
    heterogeneousCost = options.heterogeneousCost; mpcSelectionMode = options.mpcSelectionMode;
    nrRobots = options.nrRobots; maxNrUsedSensors = options.maxNrUsedSensors;
    sizeScenario = options.sizeScenario; maxSpeed = options.maxSpeed; formation = options.formation;
    randomizationMode = options.randomizationMode;
end
addpath(genpath('./lib'))

%% debug
zeroProcessNoise = 0;
zeroMeasurementNoise = 0;
myEps = 1e-7;
if(zeroProcessNoise || zeroMeasurementNoise)
    warning(horzcat('zeroProcessNoise:',num2str(zeroProcessNoise),' zeroMeasurementNoise:',num2str(zeroMeasurementNoise)));
end

%% Process model:
dt = 1;
I3 = eye(3); Z3 = zeros(3,3);
Ai = [I3  +dt*I3; Z3 I3]; % double integrator
A = sparse(kron(eye(nrRobots),Ai));
Bi = [Z3; dt*I3]; % control acceleration at each robot
B = sparse(kron(eye(nrRobots),Bi));
Wi = diag([1 1 1 1 1 1].^2); % covariance matrix of the process noise
if(zeroProcessNoise) Wi = myEps * eye(6); end
W = sparse(kron(eye(nrRobots),Wi));

%% Candidate measurements
% 1 gps for each robot
measurementLog_gps = []; % for display only
for i = 1:nrRobots
    C_gps{i} = sparse(zeros(3,6*nrRobots));
    cols = blockToMatIndices(i,6);
    C_gps{i}(:,cols) = [I3 Z3]; % measure only position of node i
    V_gps{i} = 2 * I3; % covariance matrix of the corresponding noise (2 meters std)
    if(zeroMeasurementNoise) V_gps{i} = myEps * I3; end
    measurementLog_gps(i,:) = [i 0];
end
% altimeter (1d measurement)
measurementLog_other = []; % for display only
C_other = [];
V_other = [];
for i = 1:nrRobots
    C_other{i} = sparse(zeros(1,6*nrRobots));
    cols_i = blockToMatIndices(i,6);
    C_other{i}(:,cols_i) = [0 0 1 0 0 0]; % only measure z position
    V_other{i} = 0.5^2;
    measurementLog_other(i,:) = [i 0];
end
C = [C_gps C_other];
V = [V_gps V_other];
measurementLog = [measurementLog_gps; measurementLog_other];
% wind speed
% measurementLog_other = []; % for display only
% C_other = [];
% V_other = [];
% for i = 1:nrRobots
%     C_other{i} = sparse(zeros(3,6*nrRobots));
%     cols_i = blockToMatIndices(i,6);
%     C_other{i}(:,cols_i) = [Z3 I3];
%     V_other{i} = 0.1^2 * I3; 
%     measurementLog_other(i,:) = [i 0];
% end
% C = [C C_other];
% V = [V V_other];
% measurementLog = [measurementLog; measurementLog_other];
% landmarks
measurementLog_other = []; % for display only
C_other = [];
V_other = [];
nrLandmarks = 10;
k=0;
for i = 1:nrRobots
    for j=1:nrLandmarks
        k=k+1;
        C_other{k} = sparse(zeros(3,6*nrRobots));
        cols_i = blockToMatIndices(i,6);
        C_other{k}(:,cols_i) = [I3 Z3]; 
        tmp = rand(6,3);
        V_other{k} = tmp'*tmp; 
        measurementLog_other(k,:) = [i 0];
    end
end
for j=1:nrLandmarks
    posLmks(:,j) = 2 * (rand(3,1)-0.5) .* [sizeScenario sizeScenario 0]'; % on the ground
end
landmark_covariances = V_other;
C = [C C_other];
V = [V V_other];
measurementLog = [measurementLog; measurementLog_other];
% no D
D = []; 
maxNrAvailableSensors = length(C);% = nrRobots + nrRobots^2;
fprintf('nr. available sensors: %d\n',maxNrAvailableSensors)
if maxNrAvailableSensors < maxNrUsedSensors
   error('cannot pick more sensors than the available ones!') 
end

%% LQG matrices
Qi = diag([0.1 0.1 0.1 0.1 0.1 0.1]); 
Q = sparse(kron(eye(nrRobots),Qi));
if heterogeneousCost == 1
    disp('using heterogeneousCost')
    Q(1:6,1:6) = diag([1e-3 1e-3 10 1e-3 1e-3 10]);
end
Ri = diag([1 1 1]); 
R = sparse(kron(eye(nrRobots),Ri));

%% Initial conditions (randomized in a square)
x0 = zeros(6*nrRobots,1); % preallocation
for i=1:nrRobots
    rows = blockToMatIndices(i,6);
    x0(rows) = 2 * (rand(6,1)-0.5) .* [sizeScenario sizeScenario sizeScenario maxSpeed maxSpeed maxSpeed]';
    x0(rows(3)) = abs( x0(rows(3)) );
end

%% initialize data structures
% initial (true) state (same for all techniques)
xtrue.random = x0;
xtrue.optimal = x0;
xtrue.logdet = x0;
xtrue.conlqg = x0;
xtrue.allSensors = x0;
% random gaussian initial estimate
cov_initial_i = [10*I3 Z3; Z3 1*I3];
cov_initial = sparse(kron(eye(nrRobots),cov_initial_i));
xhat_initial = gaussian_noise(cov_initial) + x0;
% set covariance (same for all techniques)
cov_xhat.random = cov_initial;
cov_xhat.optimal = cov_initial;
cov_xhat.logdet = cov_initial;
cov_xhat.conlqg = cov_initial;
cov_xhat.allSensors = cov_initial;
% set estimate (same for all techniques)
xhat.random = xhat_initial;
xhat.optimal = xhat_initial;
xhat.logdet = xhat_initial;
xhat.conlqg = xhat_initial;
xhat.allSensors = xhat_initial;

if(doPlot)
    fh2 = figure(2);
end

%% check if optimal (brute force) selection if viable
nrCombinations = factorial(maxNrAvailableSensors)/( factorial(maxNrUsedSensors) * factorial(maxNrAvailableSensors-maxNrUsedSensors));
if nrCombinations < 5000
    isOptimalSolComputable = 1;
else
    isOptimalSolComputable = 0;
end

%% start simulation
for t=1:maxTime
    if(mod(t,horizon) == 1 || mpcSelectionMode)
        doSelectSensors = 1;
        disp('++++++++++++ select sensors ++++++++++++')
    else
        doSelectSensors = 0;
        disp('========================================')
    end
    
    %% get reference
    xref = getReferenceFlyingRobot(formation,nrRobots,t);
    
    %% process noise, same for all techniques
    wt = gaussian_noise(W);
    
    %% random measurement selection
    % solve lqg
    [ut.random, L.random] = myLQG(A,B,Q,R,xhat.random,xref,horizon);
    % apply control
    xtrue.random = A * xtrue.random + B * ut.random + wt;
    % select measurements
    if(doSelectSensors)
        switch randomizationMode
            case 'firstk'
                [Cselected.random, Vselected.random, selectedSensors.random] = selectSensors_first(C,V, maxNrUsedSensors);
            case 'random'
                [Cselected.random, Vselected.random, selectedSensors.random] = selectSensors_random(C,V, maxNrUsedSensors);
            case 'gpsAndRandom'
                [Cselected.random, Vselected.random, selectedSensors.random] = selectSensors_gpsAndRandom(C,V, maxNrUsedSensors, nrRobots);
            otherwise
                error('wrong randomizationMode')
        end
    end
    dispSelectionFlyingRobot(selectedSensors.random,measurementLog,'random');
    % simulate measurements
    vt = gaussian_noise(Vselected.random);
    yt.random = Cselected.random * xtrue.random + vt;
       
    %% brute force optimal selection
    if isOptimalSolComputable
        % solve lqg
        [ut.optimal,L.optimal] = myLQG(A,B,Q,R,xhat.optimal,xref,horizon);
        % apply control
        xtrue.optimal = A * xtrue.optimal + B * ut.optimal + wt;
        % select measurements
        if(doSelectSensors)
            [Cselected.optimal, Vselected.optimal, selectedSensors.optimal] = ...
                selectSensors_optimal(A,B,W,C,V,Q,R,cov_xhat.optimal,maxNrUsedSensors,horizon);
        end
        dispSelectionFlyingRobot(selectedSensors.optimal,measurementLog,'optimal');
        % simulate measurements
        vt = gaussian_noise(Vselected.optimal);
        yt.optimal = Cselected.optimal * xtrue.optimal + vt;
    else
        Cselected.optimal = NaN;
        Vselected.optimal = NaN;
        cov_xhat.optimal = NaN;
        xtrue.optimal = NaN; 
        ut.optimal = NaN;
    end
    
    %% estimation driven selection
    % solve lqg
    [ut.logdet,L.logdet] = myLQG(A,B,Q,R,xhat.logdet,xref,horizon);
    % apply control
    xtrue.logdet = A * xtrue.logdet + B * ut.logdet + wt;
    % select measurements
    if(doSelectSensors)
        [Cselected.logdet, Vselected.logdet, selectedSensors.logdet] = ...
            selectSensors_logdet(A,B,W,C,V,Q,R,cov_xhat.logdet,maxNrUsedSensors,horizon);
    end
    dispSelectionFlyingRobot(selectedSensors.logdet,measurementLog,'logdet');
    % simulate measurements
    vt = gaussian_noise(Vselected.logdet);
    yt.logdet = Cselected.logdet * xtrue.logdet + vt;
    
    %% constrained-LQG selection
    % solve lqg
    [ut.conlqg,L.conlqg] = myLQG(A,B,Q,R,xhat.conlqg,xref,horizon);
    % apply control
    xtrue.conlqg = A * xtrue.conlqg + B * ut.conlqg + wt;
    % select measurements
    if(doSelectSensors)
        [Cselected.conlqg, Vselected.conlqg, selectedSensors.conlqg] = ...
            selectSensors_conlqg(A,B,W,C,V,Q,R,cov_xhat.conlqg,maxNrUsedSensors,horizon);
    end
    dispSelectionFlyingRobot(selectedSensors.conlqg,measurementLog,'conlqg');
    % simulate measurements
    vt = gaussian_noise(Vselected.conlqg);
    yt.conlqg = Cselected.conlqg * xtrue.conlqg + vt;
    
    %% all sensors
    % solve lqg
    [ut.allSensors,L.allSensors] = myLQG(A,B,Q,R,xhat.allSensors,xref,horizon);
    % apply control
    xtrue.allSensors = A * xtrue.allSensors + B * ut.allSensors + wt;
    % select measurements
    if(doSelectSensors)
        [Cselected.allSensors, Vselected.allSensors, selectedSensors.allSensors] = ...
            selectSensors_allSensors(C,V);
    end
    dispSelectionFlyingRobot(selectedSensors.allSensors,measurementLog,'allSensors');
    % simulate measurements
    vt = gaussian_noise(Vselected.allSensors);
    yt.allSensors = Cselected.allSensors * xtrue.allSensors + vt;
    
    %% LOG RESULTS AND STATS: must be computed before Kalman filtering (which changes covariance)
    Thetas = computeThetas(A,B,Q,R,horizon);
    % predicted LQG cost
    lqgCost.random(t) = computeLQGcost(A,B,W,Cselected.random, Vselected.random,cov_xhat.random,Thetas);
    lqgCost.optimal(t) = computeLQGcost(A,B,W,Cselected.optimal, Vselected.optimal,cov_xhat.optimal,Thetas);
    lqgCost.logdet(t) = computeLQGcost(A,B,W,Cselected.logdet, Vselected.logdet,cov_xhat.logdet,Thetas);
    lqgCost.conlqg(t) = computeLQGcost(A,B,W,Cselected.conlqg, Vselected.conlqg,cov_xhat.conlqg,Thetas);
    lqgCost.allSensors(t) = computeLQGcost(A,B,W,Cselected.allSensors, Vselected.allSensors,cov_xhat.allSensors,Thetas);
    % instantaneous, real LQG cost
    lqgInstCost.random(t) = computeLQGInstcost(xtrue.random,xref,ut.random,Q,R);
    lqgInstCost.optimal(t) = computeLQGInstcost(xtrue.optimal,xref,ut.optimal,Q,R);
    lqgInstCost.logdet(t) = computeLQGInstcost(xtrue.logdet,xref,ut.logdet,Q,R);
    lqgInstCost.conlqg(t) = computeLQGInstcost(xtrue.conlqg,xref,ut.conlqg,Q,R);
    lqgInstCost.allSensors(t) = computeLQGInstcost(xtrue.allSensors,xref,ut.allSensors,Q,R);
  
    %% update estimates
    % RANDOM: update estimate and estimation covariance
    [xhat.random, cov_xhat.random] = kalmanFilter(A,B,Cselected.random,...
        W,Vselected.random,xhat.random,cov_xhat.random, ut.random, yt.random);
    
    % OPTIMAL: update estimate and estimation covariance
    [xhat.optimal, cov_xhat.optimal] = kalmanFilter(A,B,Cselected.optimal,...
        W,Vselected.optimal,xhat.optimal,cov_xhat.optimal, ut.optimal, yt.optimal);
        
    % LOGDET: update estimate and estimation covariance
    [xhat.logdet, cov_xhat.logdet] = kalmanFilter(A,B,Cselected.logdet,...
        W,Vselected.logdet,xhat.logdet,cov_xhat.logdet, ut.logdet, yt.logdet);
    
    % CONLQG: update estimate and estimation covariance
    [xhat.conlqg, cov_xhat.conlqg] = kalmanFilter(A,B,Cselected.conlqg,...
        W,Vselected.conlqg,xhat.conlqg,cov_xhat.conlqg, ut.conlqg, yt.conlqg);
    
    % ALL SENSORS: update estimate and estimation covariance
    [xhat.allSensors, cov_xhat.allSensors] = kalmanFilter(A,B,Cselected.allSensors,...
        W,Vselected.allSensors,xhat.allSensors,cov_xhat.allSensors, ut.allSensors, yt.allSensors);
    
    %% more display for conlqg 
    xhatHistory.conlqg(:,t) = xhat.conlqg;
    xtrueHistory.conlqg(:,t) = xtrue.conlqg;
    if(doPlot)
        plotFlyingRobotAndPath(xtrueHistory.conlqg,xhatHistory.conlqg,xref,posLmks,landmark_covariances,sizeScenario,fh2);
        figureName = horzcat('figure-flyingRobot-instance');
        if(doSaveFigure)
            saveas(fh2,figureName,'epsc');
            pause
        end
    end
end
%% log more results
lqgCostInitial.random = lqgCost.random(1);
lqgCostInitial.optimal = lqgCost.optimal(1);
lqgCostInitial.logdet = lqgCost.logdet(1);
lqgCostInitial.conlqg = lqgCost.conlqg(1);
lqgCostInitial.allSensors = lqgCost.allSensors(1);

%% plot!
f = figure; hold on;
TECHNIQUES_NAMES_AND_MARKERS
dim = 18;
marg = 1;
ylabel('LQG cost', 'FontSize', dim)
xlabel('time', 'FontSize', dim)
plot(lqgCost.random,techniquesMarkers{1},'linewidth',3)
plot(lqgCost.optimal,techniquesMarkers{2},'linewidth',3)
plot(lqgCost.logdet,techniquesMarkers{3},'linewidth',3)
plot(lqgCost.conlqg,techniquesMarkers{4},'linewidth',3)
plot(lqgCost.allSensors,techniquesMarkers{5},'linewidth',3)
le = legend(techniquesNames, 'location','best'); % , 'location','best' northeast
set(le,'Interpreter','Latex');
set(le,'FontSize',dim);
set(gca,'FontSize',dim); 
xlim([1-marg length(lqgCost.random)+marg]);
%set(gca,'XTick',xplot)
%set(gca,'XTickLabelRotation',45);
%ylim([-5 105])
box off
fileSuffix = horzcat('singleRun','-T',num2str(horizon),...
    '-maxT',num2str(maxTime),'-maxT',num2str(maxTime),...
    '-het',num2str(heterogeneousCost),'-mpc',num2str(mpcSelectionMode),...
    '-n',num2str(nrRobots),'-k',num2str(maxNrUsedSensors));

figureName = horzcat('figure-formationControl-',fileSuffix);
if(doSaveFigure)
    saveas(f,figureName,'epsc');
end










==> code/main_formationControl.m <==
function [lqgCost,lqgCostInitial] = main_formationControl(options)

if nargin < 1
    %% manual settings
    disp('using default settings')
    clear all; close all; clc
    % plot settings
    doPlot = 0;
    doPlotPolicy = doPlot*1;
    doSaveFigure = 0;
    % test settings
    horizon = 20; % horizon lqg
    maxTime = 20; % time simulation
    heterogeneousCost = 1; % decides structure of LQG weight matrix
    mpcSelectionMode = 0; % select sensor at each time step in MPC fashion
    nrRobots = 4; % each robot has state x_i = [pos_i vel_i] in Real{4}
    maxNrUsedSensors = 6;
    sizeScenario = 5; % meters (to sample initial positionss)
    maxSpeed = 1; % componentwise, in meters/s (to sample initial velocity)
    formation = 'staticCircle'; % 'rendezvouz','staticCircle', 'movingCircle'
    randomizationMode = 'gpsAndRandom'; % 'random','firstk','gpsAndRandom'
    doRandomizeInitCov = 1;
else
    % plot settings
    doPlot = 0;
    doPlotPolicy = 0;
    doSaveFigure = 0;
    % test settings
    horizon = options.horizon; maxTime = options.maxTime;
    heterogeneousCost = options.heterogeneousCost; mpcSelectionMode = options.mpcSelectionMode;
    nrRobots = options.nrRobots; maxNrUsedSensors = options.maxNrUsedSensors;
    sizeScenario = options.sizeScenario; maxSpeed = options.maxSpeed; formation = options.formation;
    randomizationMode = options.randomizationMode; doRandomizeInitCov = options.doRandomizeInitCov;
end
addpath('./lib')

%% debug
zeroProcessNoise = 0;
zeroMeasurementNoise = 0;
myEps = 1e-7;
if(zeroProcessNoise || zeroMeasurementNoise)
    warning(horzcat('zeroProcessNoise:',num2str(zeroProcessNoise),' zeroMeasurementNoise:',num2str(zeroMeasurementNoise)));
end

%% Process model:
dt = 1;
I2 = eye(2); Z2 = zeros(2,2);
Ai = [I2  +dt*I2; Z2 I2]; % double integrator
A = sparse(kron(eye(nrRobots),Ai));
Bi = [Z2; dt*I2]; % control acceleration at each robot
B = sparse(kron(eye(nrRobots),Bi));
Wi = diag([0.1 0.1 0.01 0.01].^2); % covariance matrix of the process noise
if(zeroProcessNoise) Wi = myEps*eye(4); end
W = sparse(kron(eye(nrRobots),Wi));

%% Candidate measurements
% 1 gps for each robot
measurementLog_gps = []; % for display only
for i = 1:nrRobots
    C_gps{i} = sparse(zeros(2,4*nrRobots));
    cols = blockToMatIndices(i,4);
    C_gps{i}(:,cols) = [I2 Z2]; % measure only position of node i
    V_gps{i} = 2 * I2; % covariance matrix of the corresponding noise (2 meters std)
    if(zeroMeasurementNoise) V_gps{i} = myEps*I2; end
    measurementLog_gps(i,:) = [i 0];
end
% inter-robot measurements
measurementLog_rel = []; % for display only
k = 0;
for i = 1:nrRobots
    for j = i+1:nrRobots
        k = k+1;
        C_rel{k} = sparse(zeros(2,4*nrRobots));
        cols_i = blockToMatIndices(i,4);
        C_rel{k}(:,cols_i) = [-I2 Z2];
        cols_j = blockToMatIndices(j,4);
        C_rel{k}(:,cols_j) = [I2 Z2];
        V_rel{k} = 0.1 * I2; % covariance matrix of the relative position measurement between i and j
        if(zeroMeasurementNoise) V_rel{k} = myEps*I2; end
        measurementLog_rel(k,:) = [i j];
    end
end
C = [C_gps C_rel];
V = [V_gps V_rel];
measurementLog = [measurementLog_gps; measurementLog_rel];
D = []; % no D
maxNrAvailableSensors = length(C);% = nrRobots + nrRobots^2;
fprintf('nr. available sensors: %d (gps: %d, relative: %d)\n',maxNrAvailableSensors,length(C_gps), length(C_rel))
if maxNrAvailableSensors < maxNrUsedSensors
   error('cannot pick more sensors than the available ones!') 
end

%% LQG matrices
Qi = diag([0.1 0.1 0.1 0.1]); 
Q = sparse(kron(eye(nrRobots),Qi));
if heterogeneousCost == 1
    disp('using heterogeneousCost')
    Q(1:4,1:4) = diag([10 10 10 10]);
end
Ri = diag([1 1]); 
R = sparse(kron(eye(nrRobots),Ri));

%% Initial conditions (randomized in a square)
x0 = zeros(4*nrRobots,1); % preallocation
for i=1:nrRobots
    rows = blockToMatIndices(i,4);
    x0(rows) = 2 * (rand(4,1)-0.5) .* [sizeScenario sizeScenario maxSpeed maxSpeed]';
end

%% initialize data structures
% initial (true) state (same for all techniques)
xtrue.random = x0;
xtrue.optimal = x0;
xtrue.logdet = x0;
xtrue.conlqg = x0;
xtrue.allSensors = x0;
% random gaussian initial estimate
if doRandomizeInitCov
    Mp = rand(2,2); Mp = Mp'*Mp; Mp = Mp / norm(Mp); % make max eig = 1
    Mv = rand(2,2); Mv = Mv'*Mv; Mv = Mv / norm(Mv); % make max eig = 1
    cov_initial_i = [1*Mp Z2; Z2 0.1*Mv];
else
    cov_initial_i = [1*I2 Z2; Z2 0.1*I2];
end
cov_initial = sparse(kron(eye(nrRobots),cov_initial_i));
xhat_initial = gaussian_noise(cov_initial) + x0;
% set covariance (same for all techniques)
cov_xhat.random = cov_initial;
cov_xhat.optimal = cov_initial;
cov_xhat.logdet = cov_initial;
cov_xhat.conlqg = cov_initial;
cov_xhat.allSensors = cov_initial;
% set estimate (same for all techniques)
xhat.random = xhat_initial;
xhat.optimal = xhat_initial;
xhat.logdet = xhat_initial;
xhat.conlqg = xhat_initial;
xhat.allSensors = xhat_initial;

%% plot initial configuration
if(doPlot)
    fh = figure(1);
    plotFormation(x0, sizeScenario, [], fh, 'random');
    plotFormation(x0, sizeScenario, [], fh, 'optimal');
    plotFormation(x0, sizeScenario, [], fh, 'logdet');
    plotFormation(x0, sizeScenario, [], fh, 'conlqg');
    plotFormation(x0, sizeScenario, [], fh, 'allSensors');
    fh2 = figure(2);
end

%% check if optimal (brute force) selection if viable
nrCombinations = factorial(maxNrAvailableSensors)/( factorial(maxNrUsedSensors) * factorial(maxNrAvailableSensors-maxNrUsedSensors));
if nrCombinations < 5000
    isOptimalSolComputable = 1;
else
    isOptimalSolComputable = 0;
end

%% start simulation
for t=1:maxTime
    if(mod(t,horizon) == 1 || mpcSelectionMode)
        doSelectSensors = 1;
        disp('++++++++++++ select sensors ++++++++++++')
    else
        doSelectSensors = 0;
        disp('========================================')
    end
    
    %% get reference
    xref = getReferenceFormationState(formation,nrRobots,t);
    
    %% process noise, same for all techniques
    wt = gaussian_noise(W);
    
    %% random measurement selection
    % solve lqg
    [ut.random, L.random] = myLQG(A,B,Q,R,xhat.random,xref,horizon);
    % apply control
    xtrue.random = A * xtrue.random + B * ut.random + wt;
    % select measurements
    if(doSelectSensors)
        switch randomizationMode
            case 'firstk'
                [Cselected.random, Vselected.random, selectedSensors.random] = selectSensors_first(C,V, maxNrUsedSensors);
            case 'random'
                [Cselected.random, Vselected.random, selectedSensors.random] = selectSensors_random(C,V, maxNrUsedSensors);
            case 'gpsAndRandom'
                [Cselected.random, Vselected.random, selectedSensors.random] = selectSensors_gpsAndRandom(C,V, maxNrUsedSensors, nrRobots);
            otherwise
                error('wrong randomizationMode')
        end
    end
    dispSelectionFormationControl(selectedSensors.random,measurementLog,'random');
    % simulate measurements
    vt = gaussian_noise(Vselected.random);
    yt.random = Cselected.random * xtrue.random + vt;
       
    %% brute force optimal selection
    if isOptimalSolComputable
        % solve lqg
        [ut.optimal,L.optimal] = myLQG(A,B,Q,R,xhat.optimal,xref,horizon);
        % apply control
        xtrue.optimal = A * xtrue.optimal + B * ut.optimal + wt;
        % select measurements
        if(doSelectSensors)
            [Cselected.optimal, Vselected.optimal, selectedSensors.optimal] = ...
                selectSensors_optimal(A,B,W,C,V,Q,R,cov_xhat.optimal,maxNrUsedSensors,horizon);
        end
        dispSelectionFormationControl(selectedSensors.optimal,measurementLog,'optimal');
        % simulate measurements
        vt = gaussian_noise(Vselected.optimal);
        yt.optimal = Cselected.optimal * xtrue.optimal + vt;
    else
        Cselected.optimal = NaN;
        Vselected.optimal = NaN;
        cov_xhat.optimal = NaN;
        xtrue.optimal = NaN; 
        ut.optimal = NaN;
    end
    
    %% estimation driven selection
    % solve lqg
    [ut.logdet,L.logdet] = myLQG(A,B,Q,R,xhat.logdet,xref,horizon);
    % apply control
    xtrue.logdet = A * xtrue.logdet + B * ut.logdet + wt;
    % select measurements
    if(doSelectSensors)
        [Cselected.logdet, Vselected.logdet, selectedSensors.logdet] = ...
            selectSensors_logdet(A,B,W,C,V,Q,R,cov_xhat.logdet,maxNrUsedSensors,horizon);
    end
    dispSelectionFormationControl(selectedSensors.logdet,measurementLog,'logdet');
    % simulate measurements
    vt = gaussian_noise(Vselected.logdet);
    yt.logdet = Cselected.logdet * xtrue.logdet + vt;
    
    %% constrained-LQG selection
    % solve lqg
    [ut.conlqg,L.conlqg] = myLQG(A,B,Q,R,xhat.conlqg,xref,horizon);
    % apply control
    xtrue.conlqg = A * xtrue.conlqg + B * ut.conlqg + wt;
    % select measurements
    if(doSelectSensors)
        [Cselected.conlqg, Vselected.conlqg, selectedSensors.conlqg] = ...
            selectSensors_conlqg(A,B,W,C,V,Q,R,cov_xhat.conlqg,maxNrUsedSensors,horizon);
    end
    dispSelectionFormationControl(selectedSensors.conlqg,measurementLog,'conlqg');
    % simulate measurements
    vt = gaussian_noise(Vselected.conlqg);
    yt.conlqg = Cselected.conlqg * xtrue.conlqg + vt;
    
    %% all sensors
    % solve lqg
    [ut.allSensors,L.allSensors] = myLQG(A,B,Q,R,xhat.allSensors,xref,horizon);
    % apply control
    xtrue.allSensors = A * xtrue.allSensors + B * ut.allSensors + wt;
    % select measurements
    if(doSelectSensors)
        [Cselected.allSensors, Vselected.allSensors, selectedSensors.allSensors] = ...
            selectSensors_allSensors(C,V);
    end
    dispSelectionFormationControl(selectedSensors.allSensors,measurementLog,'allSensors');
    % simulate measurements
    vt = gaussian_noise(Vselected.allSensors);
    yt.allSensors = Cselected.allSensors * xtrue.allSensors + vt;
    
    %% LOG RESULTS AND STATS:
    Thetas = computeThetas(A,B,Q,R,horizon);
    % predicted LQG cost
    lqgCost.random(t) = computeLQGcost(A,B,W,Cselected.random, Vselected.random,cov_xhat.random,Thetas);
    lqgCost.optimal(t) = computeLQGcost(A,B,W,Cselected.optimal, Vselected.optimal,cov_xhat.optimal,Thetas);
    lqgCost.logdet(t) = computeLQGcost(A,B,W,Cselected.logdet, Vselected.logdet,cov_xhat.logdet,Thetas);
    lqgCost.conlqg(t) = computeLQGcost(A,B,W,Cselected.conlqg, Vselected.conlqg,cov_xhat.conlqg,Thetas);
    lqgCost.allSensors(t) = computeLQGcost(A,B,W,Cselected.allSensors, Vselected.allSensors,cov_xhat.allSensors,Thetas);
    % instantaneous, real LQG cost
    lqgInstCost.random(t) = computeLQGInstcost(xtrue.random,xref,ut.random,Q,R);
    lqgInstCost.optimal(t) = computeLQGInstcost(xtrue.optimal,xref,ut.optimal,Q,R);
    lqgInstCost.logdet(t) = computeLQGInstcost(xtrue.logdet,xref,ut.logdet,Q,R);
    lqgInstCost.conlqg(t) = computeLQGInstcost(xtrue.conlqg,xref,ut.conlqg,Q,R);
    lqgInstCost.allSensors(t) = computeLQGInstcost(xtrue.allSensors,xref,ut.allSensors,Q,R);
    
    %% UPDATE ESTIMATES AND COVARIANCES
    % RANDOM: update estimate and estimation covariance
    [xhat.random, cov_xhat.random] = kalmanFilter(A,B,Cselected.random,...
        W,Vselected.random,xhat.random,cov_xhat.random, ut.random, yt.random);
    if(doPlot)
        plotFormation(xtrue.random, sizeScenario, xhat.random, fh, 'random');
        plotPolicy(A,B,xhat.random,xref,L.random(2:end),doPlotPolicy); % we already applied first
    end
    
    if isOptimalSolComputable
        % OPTIMAL: update estimate and estimation covariance
        [xhat.optimal, cov_xhat.optimal] = kalmanFilter(A,B,Cselected.optimal,...
            W,Vselected.optimal,xhat.optimal,cov_xhat.optimal, ut.optimal, yt.optimal);
        if(doPlot)
            plotFormation(xtrue.optimal, sizeScenario, xhat.optimal, fh, 'optimal');
            plotPolicy(A,B,xhat.optimal,xref,L.optimal(2:end),doPlotPolicy); % we already applied first
        end
    end
    
    % LOGDET: update estimate and estimation covariance
    [xhat.logdet, cov_xhat.logdet] = kalmanFilter(A,B,Cselected.logdet,...
        W,Vselected.logdet,xhat.logdet,cov_xhat.logdet, ut.logdet, yt.logdet);
    if(doPlot)
        plotFormation(xtrue.logdet, sizeScenario, xhat.logdet, fh, 'logdet');
        plotPolicy(A,B,xhat.logdet,xref,L.logdet(2:end),doPlotPolicy); % we already applied first
    end
    
    % CONLQG: update estimate and estimation covariance
    [xhat.conlqg, cov_xhat.conlqg] = kalmanFilter(A,B,Cselected.conlqg,...
        W,Vselected.conlqg,xhat.conlqg,cov_xhat.conlqg, ut.conlqg, yt.conlqg);
    if(doPlot)
        plotFormation(xtrue.conlqg, sizeScenario, xhat.conlqg, fh, 'conlqg');
        plotPolicy(A,B,xhat.conlqg,xref,L.conlqg(2:end),doPlotPolicy); % we already applied first
    end 
    
    % ALL SENSORS: update estimate and estimation covariance
    [xhat.allSensors, cov_xhat.allSensors] = kalmanFilter(A,B,Cselected.allSensors,...
        W,Vselected.allSensors,xhat.allSensors,cov_xhat.allSensors, ut.allSensors, yt.allSensors);
    if(doPlot)
        plotFormation(xtrue.allSensors, sizeScenario, xhat.allSensors, fh, 'allSensors');
        plotPolicy(A,B,xhat.allSensors,xref,L.allSensors(2:end),doPlotPolicy); % we already applied first
    end 
    
    %% more display for conlqg 
    xhatHistory.conlqg(:,t) = xhat.conlqg;
    xtrueHistory.conlqg(:,t) = xtrue.conlqg;
    if(doPlot)
        plotFormationAndPaths(xtrueHistory.conlqg,xhatHistory.conlqg,xref,sizeScenario,fh2);
        figureName = horzcat('figure-formationControl-instance');
        if(doSaveFigure)
            saveas(fh2,figureName,'epsc');
            pause
        end
    end
end
%% log more results
lqgCostInitial.random = lqgCost.random(1);
lqgCostInitial.optimal = lqgCost.optimal(1);
lqgCostInitial.logdet = lqgCost.logdet(1);
lqgCostInitial.conlqg = lqgCost.conlqg(1);
lqgCostInitial.allSensors = lqgCost.allSensors(1);

%% plot!
f = figure; hold on;
TECHNIQUES_NAMES_AND_MARKERS
dim = 18;
marg = 1;
ylabel('LQG cost', 'FontSize', dim)
xlabel('time', 'FontSize', dim)
plot(lqgCost.random,techniquesMarkers{1},'linewidth',3)
plot(lqgCost.optimal,techniquesMarkers{2},'linewidth',3)
plot(lqgCost.logdet,techniquesMarkers{3},'linewidth',3)
plot(lqgCost.conlqg,techniquesMarkers{4},'linewidth',3)
plot(lqgCost.allSensors,techniquesMarkers{5},'linewidth',3)
le = legend(techniquesNames, 'location','best'); % , 'location','best' northeast
set(le,'Interpreter','Latex');
set(le,'FontSize',dim);
set(gca,'FontSize',dim); 
xlim([1-marg length(lqgCost.random)+marg]);
%set(gca,'XTick',xplot)
%set(gca,'XTickLabelRotation',45);
%ylim([-5 105])
box off
fileSuffix = horzcat('singleRun','-T',num2str(horizon),...
    '-maxT',num2str(maxTime),'-maxT',num2str(maxTime),...
    '-het',num2str(heterogeneousCost),'-mpc',num2str(mpcSelectionMode),...
    '-n',num2str(nrRobots),'-k',num2str(maxNrUsedSensors));

figureName = horzcat('figure-formationControl-',fileSuffix);
if(doSaveFigure)
    saveas(f,figureName,'epsc');
end









